A twelve-term exclusion for the small Davenport constant of $E_2\times C_3^r$

Let $E_2$ be the extraspecial group of order $3^5$ and exponent three. For every $r\ge1$, we prove that a product-one-free sequence of length $2r+11$ over $E_2\times C_3^r$ cannot contain exactly $2r-1$ central terms. Thus the critical layer with twelve noncentral terms is excluded. The proof combines a relative moment criterion for abelian normal subgroups with a finite theorem in a symplectic four-space over $\mathbb F_3$. Under explicit subspace occupancy bounds, the family of balanced triangles that can actually be completed to a nonfull zero-sum block admits edge weights summing to one on every triangle. A dual cycle argument reduces this assertion to a potential condition on branching edges. All remaining configurations contain one of eleven minimal frames; two separately implemented exhaustive checks verify all their admissible extensions. The unrestricted check has 9544046 leaves. Complete source code and execution records are supplied. The exact value of $\mathsf{d}(E_2\times C_3^r)$ for arbitrary $r$ is not determined by this result.

==> anc/README.md <==
# Ancillary files: finite verifications for the twelve-term layer

This directory contains only the finite verifications used in the proof: the nine-outside-a-line lemma, the seven- and eight-outside-an-isotropic-plane lemmas, and the unrestricted eleven-frame verification for the twelve-term layer. It does not contain the incomplete generic nine-outside-an-isotropic-plane search, a tournament classification, or a small-number-of-distinct-values shortcut.

The programs establish the stated finite lemmas. Their application to the group-theoretic theorem, and the argument that a branching edge must admit one of the eleven frames, are proved in the accompanying manuscript.

## Requirements and complete reproduction

Use Python 3 (standard library only) and a C++17 compiler. From this directory run:

```sh
python3 run_all.py --seconds 600
```

This regenerates both frame lists, checks their equality, compiles all eight C++ verifiers in a temporary directory, runs them, and replaces the logs in this directory. Every command must return zero. The optional time limit applies only to programs supporting a time limit. Increase it on slow hardware; a timeout produces a nonzero exit status and is never counted as a proof.

To reproduce the decisive twelve-term verification alone:

```sh
python3 make_branch_frames_primary.py > make_branch_frames_primary.log
python3 make_branch_frames_independent.py > make_branch_frames_independent.log
c++ -std=c++17 -O3 verify_twelve_primary.cpp -o /tmp/verify_twelve_primary
c++ -std=c++17 -O3 verify_twelve_independent.cpp -o /tmp/verify_twelve_independent
/tmp/verify_twelve_primary 600 > verify_twelve_primary.log
/tmp/verify_twelve_independent > verify_twelve_independent.log
```

All field arithmetic, geometry, subset computations and consistency tests are exact. Floating-point arithmetic is used only for elapsed-time reporting and optional time limits. The verifiers explicitly check the expected completed frame counts, leaf counts and successful potential checks before reporting final success. These checks remain active if compiled with `-DNDEBUG`; no scientific success condition depends on the C++ `assert` macro. Neither twelve-term verifier contains a Gaussian-elimination fallback or a small-core shortcut.

## Frame generators

`make_branch_frames_primary.py` forms the unions of minimal companion requirements for three distinct triangle completions of a normalized branching edge. `make_branch_frames_independent.py` instead enumerates all 1,296 possible complement multisets and tests minimality by removing occurrences. Both independently enumerate all relevant two-dimensional geometry and the 24-element stabilizer of the normalized edge.

Both must obtain:

- 508 minimal companion choices;
- 248 choices satisfying the geometric bounds;
- 11 frame orbits;
- frame lengths 7, 8, 8, 9, 9, 9, 9, 10, 10, 10, 10.

Their output files are `branch_frames_primary.{json,txt}` and `branch_frames_independent.{json,txt}`. The two C++ verifiers also check that the frame input agrees with the explicit eleven-frame list embedded in their source. Missing, truncated, reordered or altered frame inputs therefore cannot produce a successful final verification.

## Twelve-term verification

Both programs use projective-line bound 2, isotropic-plane bound 3, nondegenerate-plane bound 6 and hyperplane bound 8. They extend each frame to length twelve, allowing all remaining multiplicities permitted by these bounds. They identify every potentially realizable balanced triangle: a triangle with sum t is retained if t=0, if −t occurs, or if t occurs at least twice. They then test an F_3 potential on the graph of edges incident with at least three retained triangles.

The primary program uses ascending multiset extensions and the setwise stabilizer of the selected frame. The independent program uses descending extensions, a different coordinate convention and independently generated geometry, and **no symmetry pruning**. This explains their different leaf counts.

| Program | Completed frames | Examined leaves | Potential failures |
|---|---:|---:|---:|
| `verify_twelve_primary.cpp` | 11 | 8,890,150 | 0 |
| `verify_twelve_independent.cpp` | 11 | 9,544,046 | 0 |

The independent implementation must explicitly satisfy `gradient_good == leaves == 9544046`. The primary implementation must complete all eleven frames with exactly 8,890,150 leaves and zero potential failures. Any failed potential test immediately returns a nonzero exit code; a more general edge-weight computation is never substituted.

The cumulative leaf counts after the successive frames are:

| Frame | Primary | Independent |
|---:|---:|---:|
| 0 | 7,453,266 | 7,453,266 |
| 1 | 8,448,752 | 8,448,752 |
| 2 | 8,790,774 | 9,444,670 |
| 3 | 8,815,082 | 9,468,978 |
| 4 | 8,839,390 | 9,493,286 |
| 5 | 8,863,698 | 9,517,594 |
| 6 | 8,888,006 | 9,541,902 |
| 7 | 8,888,542 | 9,542,438 |
| 8 | 8,889,078 | 9,542,974 |
| 9 | 8,889,614 | 9,543,510 |
| 10 | 8,890,150 | 9,544,046 |

## Earlier finite lemmas

Each earlier lemma has two separate standalone implementations. Primary coordinates pair positions (0,2) and (1,3); independent coordinates pair (0,3) and (1,2). The correction-set computations are independently checked against explicit permutations where indicated in their logs.

| Lemma | Primary files | Independent files | Expected result |
|---|---|---|---|
| Nine outside a line | `verify_line9_primary.cpp/.log` | `verify_line9_independent.cpp/.log` | No surviving depth-nine configuration |
| Seven outside an isotropic plane | `verify_plane7_primary.cpp/.log` | `verify_plane7_independent.cpp/.log` | No surviving depth-seven configuration |
| Eight outside an isotropic plane | `verify_plane8_primary.cpp/.log` | `verify_plane8_independent.cpp/.log` | Every moment target belongs to the full-block span |

The depth counts for the nine-term line lemma agree in both implementations:

`1, 11, 117, 1388, 14537, 89660, 176940, 4643, 0`.

The depth counts for the seven-term plane lemma agree in both implementations:

`1, 8, 65, 617, 2721, 189, 0`.

The eight-term plane lemma has 3,325,333 checked leaves in the primary implementation and 2,495,319 in the independent implementation; each encounters and successfully checks exactly 320 rank-deficient leaves. Different search orders interact with the proved hereditary prefix-closure rule, so their leaf totals need not agree. Both programs explicitly check their full expected depth-count arrays and rank-deficient-case counts before reporting success.

## Scope of the files

These sources are self-contained copies of the verified research implementations with unused project includes removed, the primary twelve-term map initialization restricted to the same 24 fixed-edge maps actually used by the original verifier, independent frame-generation helpers made standalone, and explicit final success checks added. The search ordering, finite cases, correction recurrences, canonicalization and mathematical exclusion criteria are unchanged. Old project files are not required. The stored logs are actual complete runs of the versions in this directory, not edited summaries or bounded-search claims.

`SHA256SUMS` records the shipped snapshot. Reproduction changes elapsed-time fields in logs, so regenerated log hashes may differ even when all exact counts agree.


==> anc/SHA256SUMS <==
b889560d68770a21d58c141bb15293407fe9061096d92ddf7c3a2de5ce23a14e  README.md
1ad0b6d26ea187f7df3d9c6020763c1ac7ce69f9f7960dc0d053fe029a0d92ea  branch_frames_independent.json
19dd2ceb34e28ce18a049a2a49852cf89d135e3efd14a704063e8763b5e09016  branch_frames_independent.txt
38b8a204afa98980caf6ba6d01dcc61699752736b86d4d25f632cfcf484e7619  branch_frames_primary.json
19dd2ceb34e28ce18a049a2a49852cf89d135e3efd14a704063e8763b5e09016  branch_frames_primary.txt
1ad0b6d26ea187f7df3d9c6020763c1ac7ce69f9f7960dc0d053fe029a0d92ea  make_branch_frames_independent.log
467b2646a5fff2aa52b01bfff1f427a3d982086553197ed3b3e7effa6198a32b  make_branch_frames_independent.py
20d947e45370dbe1057caf77196eef4e01a3a301cb9d721fc78713662b15c02b  make_branch_frames_primary.log
6bb6bf246dbf9bfe9b379334f5dc88b02fe9ce3c249769234a8fbd24383f35f4  make_branch_frames_primary.py
0f56b1b179f8500493f15726da52abc994d72da714caf290baed4c59dbd7e7a5  run_all.py
ef4eca59ab867bb581f2f95e1d206db4c7c5564c3e46981b60662056e76b3b28  verify_line9_independent.cpp
387caf99f72c1d844d00b9be69e79befb205386b392364e5a486fc27994d6d72  verify_line9_independent.log
ee8c60774d5856f53a36fd8b6a45b839c68b9def5118402411a360a20727cc1d  verify_line9_primary.cpp
899291835b18097f31654312a3b7da39bcc945afc82c2ac7585fa6831a8f19b2  verify_line9_primary.log
c85885ca59f65ba4957386fcc5ec4adbc96f59ab53480d2a083d767e36ae2fdc  verify_plane7_independent.cpp
a9d24a71512feb5c2d9816bc9af5d88d8f20861ebfe230a46a1579c5a2f3fb58  verify_plane7_independent.log
9fc5c677196710968ce7710d56bd111443c610bd74c14fb6891960f6036c933c  verify_plane7_primary.cpp
4641ecf50a191cde1e7ed0ee7fd0a66de6a1a287f3d089e667e730dc349d77c5  verify_plane7_primary.log
0505678a6f7d7d89a6428e6e93e31700da90bda3f4e0e6038e75093315b4136d  verify_plane8_independent.cpp
99c00143a31cf6459c4f514535a05d7b54e1aa1941d793191b301a6a1db060ad  verify_plane8_independent.log
321c7ee944052f517be204c73813ff0630d90ca841df1df93865415d6d77c5b7  verify_plane8_primary.cpp
5ee6c8af04ba8a8a2acf070e988070c41be28911ca43ef9b00473360e6530ef1  verify_plane8_primary.log
ae932a73a981c989788fe727b83ac6b67e13f5e2e395e8c8ec53612d0a51641d  verify_twelve_independent.cpp
98438a46a956bf81e36e1d7d97280a9199664ec40abc8dc987c2f33f570d8c4b  verify_twelve_independent.log
d8955eba87de1310ce309881d81d8c1d4e130a36fbe54d970c42caca2d9be491  verify_twelve_primary.cpp
f39cff5f708167aa80ebfdf9b23f507761c49c3752f125e5f7e74f1a59621a4f  verify_twelve_primary.log


==> anc/branch_frames_independent.json <==
{
  "status": "INDEPENDENT_COMPLETE_MINIMAL_BRANCH_FRAME_AUDIT_WITHOUT_DUPLICATE_FILTER",
  "complement_multisets_per_corner_triple": 1296,
  "minimal_choices": 508,
  "valid_choices": 248,
  "orbits": 11,
  "frames": [
    [
      1,
      3,
      9,
      20,
      26,
      27,
      74
    ],
    [
      1,
      3,
      9,
      26,
      27,
      30,
      74,
      80
    ],
    [
      1,
      3,
      9,
      26,
      27,
      50,
      60,
      74
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      30,
      74,
      80
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      50,
      60,
      74
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      53,
      57,
      74
    ],
    [
      1,
      3,
      3,
      9,
      23,
      47,
      50,
      54,
      60
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      27,
      30,
      47,
      80
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      27,
      33,
      47,
      77
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      27,
      47,
      50,
      60
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      27,
      47,
      53,
      57
    ]
  ]
}


==> anc/branch_frames_independent.txt <==
1 3 9 20 26 27 74
1 3 9 26 27 30 74 80
1 3 9 26 27 50 60 74
1 3 3 9 23 27 30 74 80
1 3 3 9 23 27 50 60 74
1 3 3 9 23 27 53 57 74
1 3 3 9 23 47 50 54 60
1 3 3 9 23 27 27 30 47 80
1 3 3 9 23 27 27 33 47 77
1 3 3 9 23 27 27 47 50 60
1 3 3 9 23 27 27 47 53 57


==> anc/branch_frames_primary.json <==
{
  "status": "EXHAUSTED_MINIMAL_BRANCH_FRAMES",
  "scope": "one branching edge with three distinct completion values; includes dependent z=0; symplectic SL2(3) stabilizer only; no distinct-count or repetition-debt filter",
  "raw_minimal_companion_choices": 508,
  "valid_frame_choices_before_symmetry": 248,
  "frame_orbits_under_24_maps": 11,
  "frame_lengths": {
    "7": 1,
    "8": 2,
    "9": 4,
    "10": 4
  },
  "duplicate_debt": {
    "0": 3,
    "1": 4,
    "2": 4
  },
  "frames": [
    [
      1,
      3,
      9,
      20,
      26,
      27,
      74
    ],
    [
      1,
      3,
      9,
      26,
      27,
      30,
      74,
      80
    ],
    [
      1,
      3,
      9,
      26,
      27,
      50,
      60,
      74
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      30,
      74,
      80
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      50,
      60,
      74
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      53,
      57,
      74
    ],
    [
      1,
      3,
      3,
      9,
      23,
      47,
      50,
      54,
      60
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      27,
      30,
      47,
      80
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      27,
      33,
      47,
      77
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      27,
      47,
      50,
      60
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      27,
      47,
      53,
      57
    ]
  ]
}

==> anc/branch_frames_primary.txt <==
1 3 9 20 26 27 74
1 3 9 26 27 30 74 80
1 3 9 26 27 50 60 74
1 3 3 9 23 27 30 74 80
1 3 3 9 23 27 50 60 74
1 3 3 9 23 27 53 57 74
1 3 3 9 23 47 50 54 60
1 3 3 9 23 27 27 30 47 80
1 3 3 9 23 27 27 33 47 77
1 3 3 9 23 27 27 47 50 60
1 3 3 9 23 27 27 47 53 57


==> anc/make_branch_frames_independent.log <==
{
  "status": "INDEPENDENT_COMPLETE_MINIMAL_BRANCH_FRAME_AUDIT_WITHOUT_DUPLICATE_FILTER",
  "complement_multisets_per_corner_triple": 1296,
  "minimal_choices": 508,
  "valid_choices": 248,
  "orbits": 11,
  "frames": [
    [
      1,
      3,
      9,
      20,
      26,
      27,
      74
    ],
    [
      1,
      3,
      9,
      26,
      27,
      30,
      74,
      80
    ],
    [
      1,
      3,
      9,
      26,
      27,
      50,
      60,
      74
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      30,
      74,
      80
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      50,
      60,
      74
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      53,
      57,
      74
    ],
    [
      1,
      3,
      3,
      9,
      23,
      47,
      50,
      54,
      60
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      27,
      30,
      47,
      80
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      27,
      33,
      47,
      77
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      27,
      47,
      50,
      60
    ],
    [
      1,
      3,
      3,
      9,
      23,
      27,
      27,
      47,
      53,
      57
    ]
  ]
}


==> anc/make_branch_frames_independent.py <==
"""Independent minimal-companion exhaustion for the eleven branch frames.
Enumerates every complement multiset with projective line cap two; minimality
is tested by deleting each occurrence, rather than generating mode unions.
"""
from itertools import product,combinations
from collections import Counter
from pathlib import Path
import json
def dec(x): return tuple((x//3**j)%3 for j in range(4))
def enc(x): return sum(a*3**j for j,a in enumerate(x))
def add(x,y): return tuple((a+b)%3 for a,b in zip(x,y))
def scale(a,x): return tuple(a*b%3 for b in x)
def omega(x,y): return (x[0]*y[2]-x[2]*y[0]+x[1]*y[3]-x[3]*y[1])%3
def line(x): return min(x,scale(2,x))
def require(condition):
    if not condition: raise RuntimeError('Independent frame enumeration check failed')
V=[dec(i) for i in range(81)]
u,v=V[1],V[9];zero=V[0];c=scale(2,add(u,v))
Z=[x for x in V if omega(u,x)==omega(v,x)==0]
Znon=[x for x in Z if x!=zero]
lines=sorted({line(x) for x in Znon})
require(len(lines)==4)
opts=[(a,b) for a in range(3) for b in range(3-a)]
all_companions=[]
for multiplicities in product(opts,repeat=4):
    C=Counter()
    for p,(a,b) in zip(lines,multiplicities):
        if a:C[p]=a
        if b:C[scale(2,p)]=b
    all_companions.append(C)
require(len(all_companions)==1296)
points={line(x) for x in V[1:]};planes={}
for x,y in combinations(points,2):
    P=frozenset(add(scale(a,x),scale(b,y)) for a,b in product(range(3),repeat=2))
    planes[P]=bool(omega(x,y))
require(len(planes)==130)
hypers=[{x for x in V if omega(a,x)==0} for a in points]
def valid(S):
    return max(Counter(line(x) for x in S).values())<=2 and all(sum(x in P for x in S)<=(6 if nd else 3) for P,nd in planes.items()) and all(sum(x in H for x in S)<=8 for H in hypers)
matrices=[M for M in product(range(3),repeat=4) if (M[0]*M[3]-M[1]*M[2])%3==1]
def canon(S):
    return min(tuple(sorted(enc((x[0],(M[0]*x[1]+M[1]*x[3])%3,x[2],(M[2]*x[1]+M[3]*x[3])%3)) for x in S)) for M in matrices)
raw=valid_count=0;frames=set()
for zs in combinations(Z,3):
    needs=[z for z in zs if z!=zero]
    def enough(C):return all(C[scale(2,z)]>=1 or C[z]>=2 for z in needs)
    base=[u,v]+[add(c,z) for z in zs]
    for C0 in all_companions:
        if not enough(C0):continue
        C=C0.copy();minimal=True
        for x in list(C):
            if not C[x]:continue
            C[x]-=1
            if enough(C):minimal=False
            C[x]+=1
            if not minimal:break
        if not minimal:continue
        raw+=1
        S=base+list(C.elements())
        if not valid(S):continue
        valid_count+=1;frames.add(canon(S))
require(raw==508 and valid_count==248 and len(frames)==11)
output={'status':'INDEPENDENT_COMPLETE_MINIMAL_BRANCH_FRAME_AUDIT_WITHOUT_DUPLICATE_FILTER','complement_multisets_per_corner_triple':1296,'minimal_choices':raw,'valid_choices':valid_count,'orbits':len(frames),'frames':[list(s) for s in sorted(frames,key=lambda s:(len(s),s))]}
print(json.dumps(output,indent=2))

Path('branch_frames_independent.json').write_text(json.dumps(output,indent=2)+'\n')
Path('branch_frames_independent.txt').write_text('\n'.join(' '.join(map(str,S)) for S in output['frames'])+'\n')


==> anc/make_branch_frames_primary.log <==
{
  "status": "EXHAUSTED_MINIMAL_BRANCH_FRAMES",
  "scope": "one branching edge with three distinct completion values; includes dependent z=0; symplectic SL2(3) stabilizer only; no distinct-count or repetition-debt filter",
  "raw_minimal_companion_choices": 508,
  "valid_frame_choices_before_symmetry": 248,
  "frame_orbits_under_24_maps": 11,
  "frame_lengths": {
    "7": 1,
    "8": 2,
    "9": 4,
    "10": 4
  },
  "duplicate_debt": {
    "0": 3,
    "1": 4,
    "2": 4
  }
}


==> anc/make_branch_frames_primary.py <==
"""Lossless minimal branch-edge frames under line2/iso3/nondeg6/hyper8."""
import json,itertools,collections
D=[tuple((x//3**i)%3 for i in range(4)) for x in range(81)]
def add(x,y):return sum(((a+b)%3)*3**i for i,(a,b) in enumerate(zip(D[x],D[y])))
def neg(x):return add(x,x)
def om(x,y):a,b=D[x],D[y];return (a[0]*b[2]-a[2]*b[0]+a[1]*b[3]-a[3]*b[1])%3
def rep(x):return min(x,neg(x))
points=[x for x in range(1,81) if x<neg(x)]
planes={}
for x,y in itertools.combinations(points,2):
 p=frozenset([rep(x),rep(y),rep(add(x,y)),rep(add(x,neg(y)))])
 planes[p]=om(x,y)==0
hypers=[{x for x in range(1,81) if not om(a,x)} for a in points]
def valid(S):
 counts=collections.Counter(rep(x) for x in S)
 return max(counts.values())<=2 and all(sum(counts[x] for x in p)<=(3 if iso else 6) for p,iso in planes.items()) and all(sum(x in h for x in S)<=8 for h in hypers)
matrices=[(a,b,c,d) for a,b,c,d in itertools.product(range(3),repeat=4) if (a*d-b*c)%3==1]
def move(x,M):
 a,b,c,d=M;t=D[x];return t[0]+9*t[2]+3*((a*t[1]+b*t[3])%3)+27*((c*t[1]+d*t[3])%3)
def canon(S):return min(tuple(sorted(move(x,M) for x in S)) for M in matrices)
zvals=[x for x in range(81) if not om(1,x) and not om(9,x)];c=neg(add(1,9));frames=set();raw=0;validraw=0;localminimal=0
for zs in itertools.combinations(zvals,3):
 base=[1,9]+[add(c,z) for z in zs]
 options=[]
 for modes in itertools.product(range(2),repeat=sum(z!=0 for z in zs)):
  needs=collections.Counter();mi=0
  for z in zs:
   if z:
    a,count=(neg(z),1) if modes[mi]==0 else (z,2);needs[a]=max(needs[a],count);mi+=1
  options.append(needs)
 minimal=[]
 for p in options:
  if any(q!=p and all(q[x]<=p[x] for x in q) for q in options):continue
  if p not in minimal:minimal.append(p)
 for p in minimal:
  localminimal+=1;S=base+[x for x,m in p.items() for _ in range(m)];raw+=1
  if not valid(S):continue
  validraw+=1;frames.add(canon(S))
frames=sorted(frames,key=lambda S:(len(S),S))
out={'status':'EXHAUSTED_MINIMAL_BRANCH_FRAMES','scope':'one branching edge with three distinct completion values; includes dependent z=0; symplectic SL2(3) stabilizer only; no distinct-count or repetition-debt filter','raw_minimal_companion_choices':localminimal,'valid_frame_choices_before_symmetry':validraw,'frame_orbits_under_24_maps':len(frames),'frame_lengths':dict(collections.Counter(map(len,frames))),'duplicate_debt':dict(collections.Counter(len(S)-len(set(S)) for S in frames)),'frames':[list(S) for S in frames]}
if raw != 508 or validraw != 248 or len(frames) != 11: raise RuntimeError('Unexpected frame enumeration counts')
open('branch_frames_primary.json','w').write(json.dumps(out,indent=2));print(json.dumps({k:v for k,v in out.items() if k!='frames'},indent=2))
open('branch_frames_primary.txt','w').write('\n'.join(' '.join(map(str,S)) for S in frames)+'\n')


==> anc/run_all.py <==
"""Rebuild and rerun every finite verification using Python's standard library."""
from pathlib import Path
import argparse
import json
import os
import subprocess
import tempfile

BASE = Path(__file__).resolve().parent

def require(condition, message):
    if not condition:
        raise RuntimeError(message)

def logged(command, filename):
    with (BASE / filename).open('w') as output:
        process = subprocess.run(command, cwd=BASE, stdout=output,
                                 stderr=subprocess.STDOUT, check=False)
    require(process.returncode == 0,
            f'{filename}: command failed with exit code {process.returncode}')

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--seconds', type=float, default=600,
                        help='time limit for verifiers that support it')
    parser.add_argument('--cxx', default=os.environ.get('CXX', 'c++'))
    args = parser.parse_args()
    for generator in ('make_branch_frames_primary', 'make_branch_frames_independent'):
        logged(['python3', f'{generator}.py'], f'{generator}.log')
    primary = json.loads((BASE / 'branch_frames_primary.json').read_text())
    independent = json.loads((BASE / 'branch_frames_independent.json').read_text())
    require(primary['frames'] == independent['frames'],
            'Independent frame generators disagree')
    require((BASE / 'branch_frames_primary.txt').read_bytes()
            == (BASE / 'branch_frames_independent.txt').read_bytes(),
            'Independent frame text files disagree')
    programs = ('verify_line9_primary', 'verify_line9_independent',
                'verify_plane7_primary', 'verify_plane7_independent',
                'verify_plane8_primary', 'verify_plane8_independent',
                'verify_twelve_primary', 'verify_twelve_independent')
    with tempfile.TemporaryDirectory(prefix='davenport-verification-') as temporary:
        for name in programs:
            binary = str(Path(temporary) / name)
            subprocess.run([args.cxx, '-std=c++17', '-O3',
                            str(BASE / f'{name}.cpp'), '-o', binary], check=True)
            command = [binary]
            if name != 'verify_twelve_independent':
                command.append(str(args.seconds))
            logged(command, f'{name}.log')
            print(f'PASS {name}', flush=True)
    print('PASS all frame generators and all eight finite verifiers')

if __name__ == '__main__':
    main()


==> anc/verify_line9_independent.cpp <==
// Separately authored audit enumeration. Pairing (0,3),(1,2), line e0,
// anchor e3. Generate ONLY the 1296 line stabilizer maps by basis images.
// Recognize witnesses by exact FIRST-term ordering-correction recursion.
#include <array>
#include <vector>
#include <set>
#include <algorithm>
#include <chrono>
#include <cstdio>
#include <cstdlib>
#include <random>
#include <cassert>

#include <cstdlib>
#define REQUIRE(condition) do { if (!(condition)) { fprintf(stderr, "CHECK_FAILED at line %d: %s\n", __LINE__, #condition); exit(3); } } while (false)
using namespace std;
using V=array<int,4>; using Map=array<unsigned char,81>;
V vec[81];int plusv[81][81],om[81][81],minusv[81],line[81];
vector<array<unsigned char,81>> plane_members;vector<int> plane_cap,incident[81],hyp[81];
vector<Map> map_bucket[81];
int seq[9],lc[81],pc[130],hc[13];
unsigned char sums[512],areas[3][512]; // 0: plain, 1: +x, 2: -x
unsigned long long nodes[10],attempts[10];bool survivor=false,timeout_flag=false;
chrono::steady_clock::time_point start_clock;double budget=180;
int encode(V v){return v[0]+3*v[1]+9*v[2]+27*v[3];}
int shift3(int bits,int s){int ans=0;for(int j=0;j<3;j++)if(bits>>j&1)ans|=1<<((j+s)%3);return ans;}
void setup(){
 for(int u=0;u<81;u++){int z=u;for(int j=0;j<4;j++){vec[u][j]=z%3;z/=3;}}
 for(int u=0;u<81;u++)for(int v=0;v<81;v++){
  V w;for(int j=0;j<4;j++)w[j]=(vec[u][j]+vec[v][j])%3;
  plusv[u][v]=encode(w);om[u][v]=(vec[u][0]*vec[v][3]-vec[u][3]*vec[v][0]+vec[u][1]*vec[v][2]-vec[u][2]*vec[v][1]+12)%3;
 }
 for(int u=1;u<81;u++){minusv[u]=plusv[u][u];line[u]=min(u,minusv[u]);}
 set<array<unsigned char,81>> spaces;
 for(int u=1;u<81;u++)for(int v=1;v<81;v++)if(line[u]!=line[v]){
  array<unsigned char,81> m{};int p=0;
  for(int i=0;i<3;i++){int q=p;for(int j=0;j<3;j++){m[q]=1;q=plusv[q][v];}p=plusv[p][u];}
  spaces.insert(m);
 }
 int iso=0,noniso=0;
 for(auto m:spaces){
  bool nondeg=false;for(int u=1;u<81;u++)if(m[u])for(int v=1;v<81;v++)if(m[v]&&om[u][v])nondeg=true;
  int cap=m[1]?(nondeg?3:2):5;
  if(m[1]){if(nondeg)noniso++;else iso++;}
  int k=plane_members.size();plane_members.push_back(m);plane_cap.push_back(cap);for(int u=1;u<81;u++)if(m[u])incident[u].push_back(k);
 }
 int nh=0;
 for(int c=1;c<81;c++)if(vec[c][0]==0){
  int first=0;while(!vec[c][first])first++;
  if(vec[c][first]!=1)continue;
  for(int u=1;u<81;u++){int z=0;for(int j=0;j<4;j++)z+=vec[c][j]*vec[u][j];if(z%3==0)hyp[u].push_back(nh);}
  nh++;
 }
 REQUIRE(plane_members.size()==130&&iso==4&&noniso==9&&nh==13);
 set<array<unsigned char,4>> distinct;
 for(int a:{1,2})for(int b=1;b<81;b++)if(om[a][b]==1)
 for(int c=1;c<81;c++)if(!om[a][c]&&!om[b][c])
 for(int d=1;d<81;d++)if(!om[a][d]&&!om[b][d]&&om[c][d]==1){
  int col[4]={a,c,d,b};Map mp{};int inv_anchor=-1;
  for(int u=0;u<81;u++){V im{};for(int j=0;j<4;j++)for(int k=0;k<4;k++)im[k]=(im[k]+vec[u][j]*vec[col[j]][k])%3;mp[u]=encode(im);if(mp[u]==27)inv_anchor=u;}
  REQUIRE(inv_anchor>0&&om[1][inv_anchor]);
  bool seen[81]={};for(int u=0;u<81;u++){REQUIRE(!seen[mp[u]]);seen[mp[u]]=true;for(int v=0;v<81;v++)REQUIRE(om[mp[u]][mp[v]]==om[u][v]);}
  REQUIRE(mp[1]==1||mp[1]==2);
  array<unsigned char,4> key={mp[1],mp[3],mp[9],mp[27]};REQUIRE(distinct.insert(key).second);
  map_bucket[inv_anchor].push_back(mp);
 }
 REQUIRE(distinct.size()==1296);
 for(int u=1;u<81;u++)REQUIRE(map_bucket[u].size()==(om[1][u]?24u:0u));
 printf("GEOMETRY_AND_MAPS_VERIFIED planes130 through_line4iso9noniso hyperplanes13 line_stabilizer1296\n");
}
void compute_mask(int mask){
 int i=__builtin_ctz((unsigned)mask),small=mask^(1<<i);sums[mask]=plusv[sums[small]][seq[i]];
 for(int s=0;s<3;s++){
  int value=s?shift3(areas[0][mask],2*om[s][sums[mask]]%3):0;
  for(int bits=mask;bits;bits&=bits-1){int j=__builtin_ctz((unsigned)bits),rest=mask^(1<<j);int restsum=s?plusv[sums[rest]][s]:sums[rest];value|=shift3(areas[s][rest],2*om[seq[j]][restsum]%3);}
  areas[s][mask]=value;
 }
}
void check_area_engine(){
 mt19937 rng(190920263u);
 for(int trial=0;trial<8;trial++){
  for(int i=0;i<5;i++)seq[i]=1+rng()%80;
  sums[0]=0;for(int s=0;s<3;s++)areas[s][0]=1;
  for(int mask=1;mask<32;mask++)compute_mask(mask);
  for(int mask=0;mask<32;mask++)for(int s=0;s<3;s++){
   vector<int> v;for(int i=0;i<5;i++)if(mask>>i&1)v.push_back(seq[i]);if(s)v.push_back(s);
   vector<int> perm(v.size());for(int i=0;i<(int)v.size();i++)perm[i]=i;int exact=0;
   do{int corr=0;for(int i=0;i<(int)perm.size();i++)for(int j=i+1;j<(int)perm.size();j++)corr+=2*om[v[perm[i]]][v[perm[j]]];exact|=1<<(corr%3);}while(next_permutation(perm.begin(),perm.end()));
   REQUIRE(exact==areas[s][mask]);
  }
 }
 puts("FIRST_TERM_RECURSION_VERIFIED_AGAINST_ALL_PERMUTATIONS 768_subset_and_sign_cases");
}
bool canonical(int n){
 bool present[81]={};for(int i=0;i<n;i++)present[seq[i]]=true;
 for(int u=1;u<81;u++)if(present[u])for(const auto&mp:map_bucket[u]){
  int rest[9],k=0;bool removed=false;
  for(int i=0;i<n;i++){int w=mp[seq[i]];if(w==27&&!removed){removed=true;continue;}rest[k++]=w;}
  REQUIRE(removed&&k==n-1);sort(rest,rest+k);
  for(int i=0;i<k;i++)if(rest[i]!=seq[i+1]){if(rest[i]<seq[i+1])return false;break;}
 }
 return true;
}
bool extend(int n,int v){
 if(v==1||v==2||lc[line[v]]==3)return false;
 for(int p:incident[v])if(pc[p]==plane_cap[p])return false;
 for(int h:hyp[v])if(hc[h]==5)return false;
 seq[n]=v;int bit=1<<n;
 for(int mask=bit;mask<2*bit;mask++){
  compute_mask(mask);
  if((sums[mask]==0&&areas[0][mask]==7)||(sums[mask]==2&&areas[1][mask]==7)||(sums[mask]==1&&areas[2][mask]==7))return false;
 }
 return canonical(n+1);
}
void dfs(int n,int first){
 nodes[n]++;
 if(n==9){survivor=true;printf("SURVIVOR ");for(int i=0;i<n;i++)printf("%d ",seq[i]);puts("");return;}
 for(int v=first;v<81;v++){
  attempts[n+1]++;
  if((attempts[n+1]&8191)==0&&chrono::duration<double>(chrono::steady_clock::now()-start_clock).count()>budget){timeout_flag=true;return;}
  if(!extend(n,v))continue;
  lc[line[v]]++;for(int p:incident[v])pc[p]++;for(int h:hyp[v])hc[h]++;
  dfs(n+1,v);
  lc[line[v]]--;for(int p:incident[v])pc[p]--;for(int h:hyp[v])hc[h]--;
  if(survivor||timeout_flag)return;
 }
}
int main(int argc,char**argv){
 if(argc>1)budget=atof(argv[1]);setup();check_area_engine();
 seq[0]=27;lc[line[27]]=1;for(int p:incident[27])pc[p]++;for(int h:hyp[27])hc[h]++;
 sums[0]=0;for(int s=0;s<3;s++)areas[s][0]=1;compute_mask(1);
 start_clock=chrono::steady_clock::now();dfs(1,3);
 if(!survivor&&!timeout_flag){unsigned long long expected[]={0,1,11,117,1388,14537,89660,176940,4643,0};for(int n=1;n<=9;n++)REQUIRE(nodes[n]==expected[n]);}
printf("status=%s elapsed=%.3f\n",survivor?"COUNTEREXAMPLE":timeout_flag?"TIMEOUT_NOT_EXHAUSTIVE":"EXHAUSTED_NO_COUNTEREXAMPLE",chrono::duration<double>(chrono::steady_clock::now()-start_clock).count());
 for(int n=1;n<=9;n++)printf("depth%d=%llu attempts=%llu\n",n,nodes[n],attempts[n]);
 return survivor?1:timeout_flag?2:0;
}


==> anc/verify_line9_independent.log <==
GEOMETRY_AND_MAPS_VERIFIED planes130 through_line4iso9noniso hyperplanes13 line_stabilizer1296
FIRST_TERM_RECURSION_VERIFIED_AGAINST_ALL_PERMUTATIONS 768_subset_and_sign_cases
status=EXHAUSTED_NO_COUNTEREXAMPLE elapsed=12.040
depth1=1 attempts=0
depth2=11 attempts=78
depth3=117 attempts=539
depth4=1388 attempts=4490
depth5=14537 attempts=37619
depth6=89660 attempts=294253
depth7=176940 attempts=1496385
depth8=4643 attempts=2645741
depth9=0 attempts=51971


==> anc/verify_line9_primary.cpp <==
// Exact bounded classification of nine vectors outside a fixed symplectic line.
// Completion, counterexample and timeout have distinct status/exitcodes.
#include <algorithm>
#include <array>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <map>
#include <random>
#include <set>
#include <vector>

#include <cstdlib>
#define REQUIRE(condition) do { if (!(condition)) { fprintf(stderr, "CHECK_FAILED at line %d: %s\n", __LINE__, #condition); exit(3); } } while (false)
using namespace std;
int ad[81][81],sp[81][81],negv[81],lineid[81],nlines;vector<array<int,4>>planes;vector<int>vplanes[81];
void init(){
 for(int x=0;x<81;x++)for(int y=0;y<81;y++){
  int xx=x,yy=y,out=0,pow=1;int a[4],b[4];for(int k=0;k<4;k++){a[k]=xx%3;b[k]=yy%3;xx/=3;yy/=3;out+=pow*((a[k]+b[k])%3);pow*=3;}ad[x][y]=out;sp[x][y]=(a[0]*b[2]-a[2]*b[0]+a[1]*b[3]-a[3]*b[1]+12)%3;
 }
 for(int x=1;x<81;x++){negv[x]=ad[x][x];if(x<negv[x])lineid[x]=lineid[negv[x]]=nlines++;}
 set<array<int,4>> pset;
 for(int x=1;x<81;x++)for(int y=x+1;y<81;y++)if(lineid[x]!=lineid[y]){array<int,4> p={lineid[x],lineid[y],lineid[ad[x][y]],lineid[ad[x][negv[y]]]};sort(p.begin(),p.end());pset.insert(p);}
 planes.assign(pset.begin(),pset.end());for(int v=1;v<81;v++)for(int p=0;p<(int)planes.size();p++)if(find(planes[p].begin(),planes[p].end(),lineid[v])!=planes[p].end())vplanes[v].push_back(p);
}
bool caps(const vector<int>&s,int lc,int pc){int ls[40]={},ps[130]={};for(int v:s){if(++ls[lineid[v]]>lc)return false;for(int p:vplanes[v])if(++ps[p]>pc)return false;}return true;}
int evaluate(const vector<int>&s,int target){int n=s.size(),lim=1<<n;uint16_t adj[13]={};for(int i=0;i<n;i++)for(int j=0;j<n;j++)if(sp[s[i]][s[j]])adj[i]|=1<<j;static uint8_t sum[1<<13],edge[1<<13],match[1<<13];sum[0]=edge[0]=match[0]=0;int bad=0;for(int m=1;m<lim;m++){int j=__builtin_ctz(m),prev=m^(1<<j),neighbors=adj[j]&prev;sum[m]=ad[sum[prev]][s[j]];edge[m]=edge[prev]||neighbors; if(target==1){if(!sum[m]&&edge[m])bad++;continue;}match[m]=match[prev];if(!match[m])for(int todo=neighbors;todo;todo&=todo-1){int i=__builtin_ctz(todo);if(edge[prev^(1<<i)]){match[m]=1;break;}}if(!sum[m]&&match[m])bad++;}return bad;}
void print(const vector<int>&s){for(int v:s)printf("%d ",v);puts("");for(int v:s){printf("(");for(int k=0;k<4;k++){printf("%d%s",v%3,k==3?") ":",");v/=3;}}puts("");}


vector<array<uint8_t,81>> pairmaps[81][81];long long canonical_calls=0,canonical_rejects=0;
void init_pairmaps(){
 for(int a=1;a<81;a++)for(int b=1;b<81;b++)if(sp[a][b]==1){
  for(int c=1;c<81;c++)if(!sp[a][c]&&!sp[b][c])for(int d=1;d<81;d++)if(!sp[a][d]&&!sp[b][d]&&sp[c][d]==1){
   array<uint8_t,81> mp{};for(int x=1;x<81;x++)mp[x]=sp[x][b]+3*sp[x][d]+9*((3-sp[x][a])%3)+27*((3-sp[x][c])%3);
   pairmaps[a][b].push_back(mp);
  }
 }
}
int prk[130]; vector<array<int,81>> hyp;
void extra(){
 for(int p=0;p<(int)planes.size();p++)for(int u=1;u<81;u++)for(int v=u+1;v<81;v++)
 if(lineid[u]!=lineid[v]&&find(planes[p].begin(),planes[p].end(),lineid[u])!=planes[p].end()&&find(planes[p].begin(),planes[p].end(),lineid[v])!=planes[p].end()) {prk[p]=sp[u][v]!=0;u=81;break;}
 for(int a=1;a<81;a++)if(a<negv[a]){array<int,81> h{};for(int v=1;v<81;v++)h[v]=(sp[a][v]==0);hyp.push_back(h);}
}
void validate_maps(){
 set<array<uint8_t,4>> matrices;long long count=0;int basis[4]={1,3,9,27};
 for(int a=1;a<81;a++)for(int b=1;b<81;b++)if(sp[a][b]==1){
  if(pairmaps[a][b].size()!=24){puts("MAP_COUNT_FAILURE");exit(2);}
  for(const auto&mp:pairmaps[a][b]){
   count++;if(mp[a]!=1||mp[b]!=9){puts("PAIR_IMAGE_FAILURE");exit(2);}
   bool seen[81]={};for(int x=0;x<81;x++){if(seen[mp[x]]){puts("BIJECTION_FAILURE");exit(2);}seen[mp[x]]=true;}
   array<uint8_t,4> key{};for(int i=0;i<4;i++){key[i]=mp[basis[i]];for(int j=0;j<4;j++)if(sp[mp[basis[i]]][mp[basis[j]]]!=sp[basis[i]][basis[j]]){puts("SYMPLECTIC_FAILURE");exit(2);}}
   matrices.insert(key);
  }
 }
 if(count!=51840||matrices.size()!=51840){puts("GROUP_SIZE_FAILURE");exit(2);}printf("Validated group maps: %lld distinct symplectic bijections; 2160 ordered normalized pairs, 24 maps each.\n",count);
}

vector<int>cur={9};int lc[40]={},pc[130]={},caps_plane[130];vector<int> hypthrough;
uint8_t sums[512],edges[512],matches[512];uint16_t neighx=0;
long long nodes[10]={},tries[10]={},pruned[10]={},canon_rej=0;bool found=false,timedout=false;
chrono::steady_clock::time_point started,lastprint;double budget=120;
bool canonical(){
 int n=cur.size();uint8_t original[9],ss[9];for(int i=1;i<n;i++)original[i-1]=cur[i];
 bool present[81]={};for(int v:cur)present[v]=true;
 for(int a:{1,2})for(int b=1;b<81;b++)if(present[b]&&sp[a][b]==1)for(const auto&mp:pairmaps[a][b]){
  bool skipped=false;int k=0;
  for(int v:cur){int z=mp[v];if(z==9&&!skipped){skipped=true;continue;}int pos=k;while(pos>0&&ss[pos-1]>z){ss[pos]=ss[pos-1];pos--;}ss[pos]=z;k++;}
  for(int i=0;i<n-1;i++)if(ss[i]!=original[i]){if(ss[i]<original[i]){canon_rej++;return false;}break;}
 }
 return true;
}
bool extend(int v){
 if(v==1||v==2||lc[lineid[v]]==3)return false;
 for(int p:vplanes[v])if(pc[p]==caps_plane[p])return false;
 for(int a:hypthrough){int ct=(sp[a][v]==0);for(int u:cur)ct+=(sp[a][u]==0);if(ct>5)return false;}
 int n=cur.size(),bit=1<<n;uint16_t adj=0,nx=neighx;if(sp[1][v])nx|=bit;
 for(int i=0;i<n;i++)if(sp[v][cur[i]])adj|=1<<i;
 for(int m=0;m<bit;m++){
  int z=m|bit,ns=adj&m;sums[z]=ad[sums[m]][v];edges[z]=edges[m]||ns;matches[z]=matches[m];
  if(!matches[z])for(int todo=ns;todo;todo&=todo-1){int q=todo&-todo;if(edges[m^q]){matches[z]=1;break;}}
  if(sums[z]==0&&matches[z]){pruned[n+1]++;return false;}
  if(sums[z]==1||sums[z]==2){bool mat=matches[z];if(!mat)for(int todo=nx&z;todo;todo&=todo-1){int q=todo&-todo;if(edges[z^q]){mat=true;break;}}if(mat){pruned[n+1]++;return false;}}
 }
 return true;
}
void report(){printf("elapsed=%.3f",chrono::duration<double>(chrono::steady_clock::now()-started).count());for(int i=1;i<=9;i++)printf(" n%d=%lld/%lld witness%lld",i,nodes[i],tries[i],pruned[i]);printf(" canon_rejected=%lld\n",canon_rej);fflush(stdout);}
void dfs(int first){int n=cur.size();nodes[n]++;if(n==9){puts("COUNTEREXAMPLE_TO_SMALL_FULL_WITNESS_LEMMA");print(cur);found=true;return;}
 for(int v=first;v<81;v++){tries[n+1]++;if((tries[n+1]&4095)==0){auto now=chrono::steady_clock::now();if(chrono::duration<double>(now-started).count()>budget){timedout=true;return;}if(chrono::duration<double>(now-lastprint).count()>10){report();lastprint=now;}}
 if(!extend(v))continue;cur.push_back(v);if(!canonical()){cur.pop_back();continue;}
 lc[lineid[v]]++;for(int p:vplanes[v])pc[p]++;auto oldnx=neighx;if(sp[1][v])neighx|=1<<(cur.size()-1);dfs(v);neighx=oldnx;
 cur.pop_back();lc[lineid[v]]--;for(int p:vplanes[v])pc[p]--;if(found||timedout)return;
 }
}
int main(int argc,char**argv){init();extra();init_pairmaps();validate_maps();if(argc>1)budget=atof(argv[1]);int iso=0,noniso=0;
 for(int p=0;p<(int)planes.size();p++){bool through=find(planes[p].begin(),planes[p].end(),lineid[1])!=planes[p].end();caps_plane[p]=through?(prk[p]?3:2):5;if(through){if(prk[p])noniso++;else iso++;}}
 for(int a=1;a<81;a++)if(a<negv[a]&&!sp[a][1])hypthrough.push_back(a);
 if(iso!=4||noniso!=9||hypthrough.size()!=13){puts("GEOMETRY_VALIDATION_FAILED");return 3;}
 printf("Fixed line<x> withxcode1; lines40 planes130; throughline planes4iso+9noniso, hyperplanes13.\n");
 lc[lineid[9]]++;for(int p:vplanes[9])pc[p]++;sums[1]=9;neighx=1;started=lastprint=chrono::steady_clock::now();dfs(3);report();
 if(!found&&!timedout){long long expected[]={0,1,11,117,1388,14537,89660,176940,4643,0};for(int n=1;n<=9;n++)REQUIRE(nodes[n]==expected[n]);}
printf("status=%s\n",found?"SMALL_WITNESS_COUNTEREXAMPLE":timedout?"TIMEOUT_NOT_EXHAUSTIVE":"EXHAUSTED_ALL_HAVE_SMALL_FULL_WITNESS");return found?1:timedout?2:0;
}


==> anc/verify_line9_primary.log <==
Validated group maps: 51840 distinct symplectic bijections; 2160 ordered normalized pairs, 24 maps each.
Fixed line<x> withxcode1; lines40 planes130; throughline planes4iso+9noniso, hyperplanes13.
elapsed=1.889 n1=1/0 witness0 n2=11/78 witness0 n3=117/755 witness11 n4=1388/6308 witness369 n5=14537/48631 witness9507 n6=89660/333213 witness165328 n7=176940/1643707 witness1365437 n8=4643/3127361 witness2780036 n9=0/49666 witness39440 canon_rejected=178306
status=EXHAUSTED_ALL_HAVE_SMALL_FULL_WITNESS


==> anc/verify_plane7_independent.cpp <==
// Independently authored R7 verifier. Pairing(0,3),(1,2), fixedU=<e0,e1>,
// anchor e3=27, descending canonical tails. Generate U stabilizer directly.
// Full corrections detected via graph classification, checked by all permutations.
#include <array>
#include <vector>
#include <set>
#include <algorithm>
#include <chrono>
#include <cstdio>
#include <cstdlib>
#include <random>
#include <cassert>

#include <cstdlib>
#define REQUIRE(condition) do { if (!(condition)) { fprintf(stderr, "CHECK_FAILED at line %d: %s\n", __LINE__, #condition); exit(3); } } while (false)
using namespace std;using V=array<int,4>;using Map=array<unsigned char,81>;
V vs[81];int addv[81][81],om[81][81],negv[81],ln[81];
vector<array<unsigned char,81>> planes;vector<int> caps,incident[81],hyps[81];vector<Map>buckets[81];
int q[7],lc[81],pc[130],hc[4];unsigned char sums[128],ec[128],ep[128];
unsigned long long nodes[8],attempts[8];bool bad=false,timedout=false;double budget=120;chrono::steady_clock::time_point began;
int enc(V x){return x[0]+3*x[1]+9*x[2]+27*x[3];}
void init(){
 for(int u=0;u<81;u++){int z=u;for(int j=0;j<4;j++){vs[u][j]=z%3;z/=3;}}
 for(int u=0;u<81;u++)for(int v=0;v<81;v++){V x;for(int j=0;j<4;j++)x[j]=(vs[u][j]+vs[v][j])%3;addv[u][v]=enc(x);om[u][v]=(vs[u][0]*vs[v][3]-vs[u][3]*vs[v][0]+vs[u][1]*vs[v][2]-vs[u][2]*vs[v][1]+12)%3;}
 for(int u=1;u<81;u++){negv[u]=addv[u][u];ln[u]=min(u,negv[u]);}
 set<array<unsigned char,81>> pp;
 for(int u=1;u<81;u++)for(int v=1;v<81;v++)if(ln[u]!=ln[v]){array<unsigned char,81> p{};int a=0;for(int i=0;i<3;i++){int b=a;for(int j=0;j<3;j++){p[b]=1;b=addv[b][v];}a=addv[a][u];}pp.insert(p);}
 for(auto p:pp){bool nd=false;for(int u=1;u<81;u++)if(p[u])for(int v=1;v<81;v++)if(p[v]&&om[u][v])nd=true;int h=planes.size();planes.push_back(p);caps.push_back(nd?6:5);for(int u=1;u<81;u++)if(p[u])incident[u].push_back(h);}
 int nh=0;for(int c=1;c<81;c++)if(vs[c][0]==0&&vs[c][1]==0){int j=2;while(vs[c][j]==0)j++;if(vs[c][j]!=1)continue;for(int u=9;u<81;u++)if((vs[c][2]*vs[u][2]+vs[c][3]*vs[u][3])%3==0)hyps[u].push_back(nh);nh++;}
 REQUIRE(planes.size()==130&&nh==4);
 set<array<unsigned char,4>> seenmaps;
 for(int a=1;a<9;a++)for(int c=1;c<9;c++)if(ln[a]!=ln[c])
 for(int b=9;b<81;b++)if(om[a][b]==1&&om[c][b]==0)
 for(int d=9;d<81;d++)if(om[a][d]==0&&om[c][d]==1&&om[b][d]==0){
  int cols[4]={a,c,d,b};Map mp{};int inv=-1;
  for(int u=0;u<81;u++){V out{};for(int j=0;j<4;j++)for(int k=0;k<4;k++)out[k]=(out[k]+vs[u][j]*vs[cols[j]][k])%3;mp[u]=enc(out);if(mp[u]==27)inv=u;}
  REQUIRE(inv>=9);bool seen[81]={};for(int u=0;u<81;u++){REQUIRE(!seen[mp[u]]);seen[mp[u]]=true;REQUIRE((u<9)==(mp[u]<9));for(int v=0;v<81;v++)REQUIRE(om[mp[u]][mp[v]]==om[u][v]);}
  REQUIRE(seenmaps.insert({mp[1],mp[3],mp[9],mp[27]}).second);buckets[inv].push_back(mp);
 }
 REQUIRE(seenmaps.size()==1296);for(int u=9;u<81;u++)REQUIRE(buckets[u].size()==18);
 puts("VALIDATED: planes130 U_hyperplanes4 U_stabilizer1296 normalizers18_per_outside_vector");
}
bool full_graph(int mask){
 if(ec[mask]<2)return false;
 if(ec[mask]!=3||__builtin_popcount((unsigned)ep[mask])!=3)return true;
 int i=__builtin_ctz((unsigned)ep[mask]),rem=ep[mask]^(1<<i),j=__builtin_ctz((unsigned)rem),k=__builtin_ctz((unsigned)(rem^(1<<j)));
 return !(om[q[i]][q[j]]==om[q[j]][q[k]]&&om[q[j]][q[k]]==om[q[k]][q[i]]);
}
void compute_mask(int mask){int i=__builtin_ctz((unsigned)mask),rest=mask^(1<<i),nb=0;for(int j=0;j<7;j++)if((rest>>j&1)&&om[q[i]][q[j]])nb|=1<<j;sums[mask]=addv[sums[rest]][q[i]];ec[mask]=ec[rest]+__builtin_popcount((unsigned)nb);ep[mask]=ep[rest]|nb|(nb?(1<<i):0);}
void verify_graph_classifier(){
 mt19937 rng(93202619u);int checks=0;
 for(int trial=0;trial<12;trial++){
  for(int i=0;i<6;i++)q[i]=1+rng()%80;
  for(int mask=1;mask<64;mask++){compute_mask(mask);vector<int> p;for(int i=0;i<6;i++)if(mask>>i&1)p.push_back(i);int values=0;do{int c=0;for(int i=0;i<(int)p.size();i++)for(int j=i+1;j<(int)p.size();j++)c+=2*om[q[p[i]]][q[p[j]]];values|=1<<(c%3);}while(next_permutation(p.begin(),p.end()));REQUIRE(full_graph(mask)==(values==7));checks++;}
 }
 printf("FULL_CORRECTION_GRAPH_CLASSIFIER_VERIFIED_AGAINST_ALL_PERMUTATIONS cases=%d\n",checks);
}
bool canonical(int n){bool present[81]={};for(int i=0;i<n;i++)present[q[i]]=true;for(int u=9;u<81;u++)if(present[u])for(const auto&mp:buckets[u]){int tail[16],k=0;bool removed=false;for(int i=0;i<n;i++){int z=mp[q[i]];if(z==27&&!removed){removed=true;continue;}tail[k++]=z;}REQUIRE(removed&&k==n-1);sort(tail,tail+k,greater<int>());for(int i=0;i<k;i++)if(tail[i]!=q[i+1]){if(tail[i]>q[i+1])return false;break;}}return true;}
bool extend(int n,int v){if(lc[ln[v]]==2)return false;for(int h:incident[v])if(pc[h]==caps[h])return false;for(int h:hyps[v])if(hc[h]==3)return false;q[n]=v;int flag=1<<n;for(int mask=flag;mask<2*flag;mask++){compute_mask(mask);if(sums[mask]<9&&full_graph(mask))return false;}return canonical(n+1);}
void dfs(int n,int last){nodes[n]++;if(n==7){bad=true;printf("COUNTEREXAMPLE ");for(int i=0;i<n;i++)printf("%d ",q[i]);puts("");return;}for(int v=last;v>=9;v--){attempts[n+1]++;if((attempts[n+1]&4095)==0&&chrono::duration<double>(chrono::steady_clock::now()-began).count()>budget){timedout=true;return;}if(!extend(n,v))continue;lc[ln[v]]++;for(int h:incident[v])pc[h]++;for(int h:hyps[v])hc[h]++;dfs(n+1,v);lc[ln[v]]--;for(int h:incident[v])pc[h]--;for(int h:hyps[v])hc[h]--;if(bad||timedout)return;}}
int main(int argc,char**argv){if(argc>1)budget=atof(argv[1]);init();verify_graph_classifier();q[0]=27;lc[ln[27]]=1;for(int h:incident[27])pc[h]++;for(int h:hyps[27])hc[h]++;sums[0]=ec[0]=ep[0]=0;compute_mask(1);began=chrono::steady_clock::now();dfs(1,80);if(!bad&&!timedout){unsigned long long expected[]={0,1,8,65,617,2721,189,0};for(int n=1;n<=7;n++)REQUIRE(nodes[n]==expected[n]);}
printf("status=%s elapsed=%.3f\n",bad?"COUNTEREXAMPLE":timedout?"TIMEOUT_NOT_EXHAUSTIVE":"EXHAUSTED_ALL_SEVEN_HAVE_FULL_QUOTIENT_BLOCK",chrono::duration<double>(chrono::steady_clock::now()-began).count());for(int n=1;n<=7;n++)printf("depth%d=%llu attempts=%llu\n",n,nodes[n],attempts[n]);return bad?1:timedout?2:0;}


==> anc/verify_plane7_independent.log <==
VALIDATED: planes130 U_hyperplanes4 U_stabilizer1296 normalizers18_per_outside_vector
FULL_CORRECTION_GRAPH_CLASSIFIER_VERIFIED_AGAINST_ALL_PERMUTATIONS cases=756
status=EXHAUSTED_ALL_SEVEN_HAVE_FULL_QUOTIENT_BLOCK elapsed=0.025
depth1=1 attempts=0
depth2=8 attempts=72
depth3=65 attempts=365
depth4=617 attempts=2868
depth5=2721 attempts=21271
depth6=189 attempts=70625
depth7=0 attempts=2439


==> anc/verify_plane7_primary.cpp <==
// Exact seven-outside-vector test for an isotropic plane, at delta=3.
// Reuses validated F3 geometry, independently detects full correction sets.
// Exact bounded classification of nine vectors outside a fixed symplectic line.
// Completion, counterexample and timeout have distinct status/exitcodes.
#include <algorithm>
#include <array>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <map>
#include <random>
#include <set>
#include <vector>

#include <cstdlib>
#define REQUIRE(condition) do { if (!(condition)) { fprintf(stderr, "CHECK_FAILED at line %d: %s\n", __LINE__, #condition); exit(3); } } while (false)
using namespace std;
int ad[81][81],sp[81][81],negv[81],lineid[81],nlines;vector<array<int,4>>planes;vector<int>vplanes[81];
void init(){
 for(int x=0;x<81;x++)for(int y=0;y<81;y++){
  int xx=x,yy=y,out=0,pow=1;int a[4],b[4];for(int k=0;k<4;k++){a[k]=xx%3;b[k]=yy%3;xx/=3;yy/=3;out+=pow*((a[k]+b[k])%3);pow*=3;}ad[x][y]=out;sp[x][y]=(a[0]*b[2]-a[2]*b[0]+a[1]*b[3]-a[3]*b[1]+12)%3;
 }
 for(int x=1;x<81;x++){negv[x]=ad[x][x];if(x<negv[x])lineid[x]=lineid[negv[x]]=nlines++;}
 set<array<int,4>> pset;
 for(int x=1;x<81;x++)for(int y=x+1;y<81;y++)if(lineid[x]!=lineid[y]){array<int,4> p={lineid[x],lineid[y],lineid[ad[x][y]],lineid[ad[x][negv[y]]]};sort(p.begin(),p.end());pset.insert(p);}
 planes.assign(pset.begin(),pset.end());for(int v=1;v<81;v++)for(int p=0;p<(int)planes.size();p++)if(find(planes[p].begin(),planes[p].end(),lineid[v])!=planes[p].end())vplanes[v].push_back(p);
}
void print(const vector<int>&s){for(int v:s)printf("%d ",v);puts("");for(int v:s){printf("(");for(int k=0;k<4;k++){printf("%d%s",v%3,k==3?") ":",");v/=3;}}puts("");}
vector<array<uint8_t,81>> pairmaps[81][81];long long canonical_calls=0,canonical_rejects=0;
void init_pairmaps(){
 for(int a=1;a<81;a++)for(int b=1;b<81;b++)if(sp[a][b]==1){
  for(int c=1;c<81;c++)if(!sp[a][c]&&!sp[b][c])for(int d=1;d<81;d++)if(!sp[a][d]&&!sp[b][d]&&sp[c][d]==1){
   array<uint8_t,81> mp{};for(int x=1;x<81;x++)mp[x]=sp[x][b]+3*sp[x][d]+9*((3-sp[x][a])%3)+27*((3-sp[x][c])%3);
   pairmaps[a][b].push_back(mp);
  }
 }
}
int prk[130]; vector<array<int,81>> hyp;
void extra(){
 for(int p=0;p<(int)planes.size();p++)for(int u=1;u<81;u++)for(int v=u+1;v<81;v++)
 if(lineid[u]!=lineid[v]&&find(planes[p].begin(),planes[p].end(),lineid[u])!=planes[p].end()&&find(planes[p].begin(),planes[p].end(),lineid[v])!=planes[p].end()) {prk[p]=sp[u][v]!=0;u=81;break;}
 for(int a=1;a<81;a++)if(a<negv[a]){array<int,81> h{};for(int v=1;v<81;v++)h[v]=(sp[a][v]==0);hyp.push_back(h);}
}
void validate_maps(){
 set<array<uint8_t,4>> matrices;long long count=0;int basis[4]={1,3,9,27};
 for(int a=1;a<81;a++)for(int b=1;b<81;b++)if(sp[a][b]==1){
  if(pairmaps[a][b].size()!=24){puts("MAP_COUNT_FAILURE");exit(2);}
  for(const auto&mp:pairmaps[a][b]){
   count++;if(mp[a]!=1||mp[b]!=9){puts("PAIR_IMAGE_FAILURE");exit(2);}
   bool seen[81]={};for(int x=0;x<81;x++){if(seen[mp[x]]){puts("BIJECTION_FAILURE");exit(2);}seen[mp[x]]=true;}
   array<uint8_t,4> key{};for(int i=0;i<4;i++){key[i]=mp[basis[i]];for(int j=0;j<4;j++)if(sp[mp[basis[i]]][mp[basis[j]]]!=sp[basis[i]][basis[j]]){puts("SYMPLECTIC_FAILURE");exit(2);}}
   matrices.insert(key);
  }
 }
 if(count!=51840||matrices.size()!=51840){puts("GROUP_SIZE_FAILURE");exit(2);}printf("Validated group maps: %lld distinct symplectic bijections; 2160 ordered normalized pairs, 24 maps each.\n",count);
}



vector<array<uint8_t,81>> qnorm[81];
vector<int> qr={9},qhyps;int qlc[40]={},qpc[130]={};
uint8_t qsum[128]={},qomega[128]={};
long long qnodes[8]={},qtries[8]={},qwitness[8]={},qrej=0;
bool qfound=false,qtimeout=false;double qbudget=120;
chrono::steady_clock::time_point qstart;
int shiftset(int mask,int c){int out=0;for(int t=0;t<3;t++)if(mask>>t&1)out|=1<<((t+c)%3);return out;}
void qmaps(){int count=0;for(int a=1;a<81;a++)for(int b=1;b<81;b++)for(auto &mp:pairmaps[a][b])if(mp[1]<9&&mp[3]<9){count++;for(int v=9;v<81;v++)if(mp[v]==9)qnorm[v].push_back(mp);}if(count!=1296){puts("PARABOLIC_MAP_COUNT_FAILURE");exit(3);}for(int v=9;v<81;v++)if(qnorm[v].size()!=18){puts("NORMALIZATION_BUCKET_FAILURE");exit(3);}printf("Isotropic plane U={0,...,8}; parabolic stabilizer1296; outside72; normalizing maps18per vector.\n");}
bool qcanonical(){int n=qr.size();uint8_t ss[7];bool pres[81]={};for(int v:qr)pres[v]=true;for(int v=9;v<81;v++)if(pres[v])for(auto &mp:qnorm[v]){int k=0;bool skipped=false;for(int w:qr){int z=mp[w];if(z==9&&!skipped){skipped=true;continue;}ss[k++]=z;}sort(ss,ss+k);for(int i=0;i<n-1;i++)if(ss[i]!=qr[i+1]){if(ss[i]<qr[i+1]){qrej++;return false;}break;}}return true;}
bool qextend(int v){if(qlc[lineid[v]]==2)return false;for(int p:vplanes[v])if(qpc[p]==(prk[p]?6:5))return false;for(int a:qhyps){int ct=(sp[a][v]==0);for(int w:qr)ct+=(sp[a][w]==0);if(ct>3)return false;}int n=qr.size(),bit=1<<n;for(int m=0;m<bit;m++){int mask=m|bit;qsum[mask]=ad[qsum[m]][v];int cor=shiftset(qomega[m],2*sp[qsum[m]][v]%3);for(int j=0;j<n;j++)if(m>>j&1){int rem=mask^(1<<j);cor|=shiftset(qomega[rem],2*sp[qsum[rem]][qr[j]]%3);}qomega[mask]=cor;if(qsum[mask]<9&&cor==7){qwitness[n+1]++;return false;}}return true;}
void qreport(){printf("elapsed=%.3f",chrono::duration<double>(chrono::steady_clock::now()-qstart).count());for(int i=1;i<=7;i++)printf(" n%d=%lld/%lld witness%lld",i,qnodes[i],qtries[i],qwitness[i]);printf(" canonical_reject=%lld\n",qrej);fflush(stdout);}
void qdfs(int first){int n=qr.size();qnodes[n]++;if(n==7){puts("COUNTEREXAMPLE_TO_SEVEN_OUTSIDE_PREMISE");print(qr);qfound=true;return;}for(int v=first;v<81;v++){qtries[n+1]++;if((qtries[n+1]&4095)==0&&chrono::duration<double>(chrono::steady_clock::now()-qstart).count()>qbudget){qtimeout=true;return;}if(!qextend(v))continue;qr.push_back(v);if(!qcanonical()){qr.pop_back();continue;}qlc[lineid[v]]++;for(int p:vplanes[v])qpc[p]++;qdfs(v);qr.pop_back();qlc[lineid[v]]--;for(int p:vplanes[v])qpc[p]--;if(qfound||qtimeout)return;}}
int main(int argc,char**argv){init();extra();init_pairmaps();validate_maps();qmaps();if(argc>1)qbudget=atof(argv[1]);for(int a=1;a<9;a++)if(a<negv[a])qhyps.push_back(a);if(qhyps.size()!=4){puts("U_HYPERPLANES_FAILURE");return 3;}qlc[lineid[9]]=1;for(int p:vplanes[9])qpc[p]++;qomega[0]=1;qsum[1]=9;qomega[1]=1;qstart=chrono::steady_clock::now();qdfs(9);qreport();if(!qfound&&!qtimeout){long long expected[]={0,1,8,65,617,2721,189,0};for(int n=1;n<=7;n++)REQUIRE(qnodes[n]==expected[n]);}
printf("status=%s\n",qfound?"SEVEN_OUTSIDE_COUNTEREXAMPLE":qtimeout?"TIMEOUT_NOT_EXHAUSTIVE":"EXHAUSTED_ALL_SEVEN_HAVE_FULL_QUOTIENT_BLOCK");return qfound?1:qtimeout?2:0;}


==> anc/verify_plane7_primary.log <==
Validated group maps: 51840 distinct symplectic bijections; 2160 ordered normalized pairs, 24 maps each.
Isotropic plane U={0,...,8}; parabolic stabilizer1296; outside72; normalizing maps18per vector.
elapsed=0.026 n1=1/0 witness0 n2=8/72 witness0 n3=65/504 witness26 n4=617/3031 witness805 n5=2721/19323 witness14308 n6=189/71482 witness70053 n7=0/2732 witness2492 canonical_reject=4343
status=EXHAUSTED_ALL_SEVEN_HAVE_FULL_QUOTIENT_BLOCK


==> anc/verify_plane8_independent.cpp <==
// Independently authored R8 moment verifier. Pairing(0,3),(1,2), fixedU=<e0,e1>,
// anchor e3=27, descending canonical tails. Generate U stabilizer directly.
// Full corrections detected via graph classification, checked by all permutations.
#include <array>
#include <vector>
#include <set>
#include <algorithm>
#include <chrono>
#include <cstdio>
#include <cstdlib>
#include <random>
#include <cassert>

#include <cstdlib>
#define REQUIRE(condition) do { if (!(condition)) { fprintf(stderr, "CHECK_FAILED at line %d: %s\n", __LINE__, #condition); exit(3); } } while (false)
using namespace std;using V=array<int,4>;using Map=array<unsigned char,81>;
V vs[81];int addv[81][81],om[81][81],negv[81],ln[81];
vector<array<unsigned char,81>> planes;vector<int> caps,incident[81],hyps[81];vector<Map>buckets[81];
int q[8],lc[81],pc[130],hc[4];unsigned char sums[256],ec[256],ep[256];
unsigned long long nodes[9],attempts[9],closed[9];bool bad=false,timedout=false;double budget=120;chrono::steady_clock::time_point began;
int enc(V x){return x[0]+3*x[1]+9*x[2]+27*x[3];}
void init(){
 for(int u=0;u<81;u++){int z=u;for(int j=0;j<4;j++){vs[u][j]=z%3;z/=3;}}
 for(int u=0;u<81;u++)for(int v=0;v<81;v++){V x;for(int j=0;j<4;j++)x[j]=(vs[u][j]+vs[v][j])%3;addv[u][v]=enc(x);om[u][v]=(vs[u][0]*vs[v][3]-vs[u][3]*vs[v][0]+vs[u][1]*vs[v][2]-vs[u][2]*vs[v][1]+12)%3;}
 for(int u=1;u<81;u++){negv[u]=addv[u][u];ln[u]=min(u,negv[u]);}
 set<array<unsigned char,81>> pp;
 for(int u=1;u<81;u++)for(int v=1;v<81;v++)if(ln[u]!=ln[v]){array<unsigned char,81> p{};int a=0;for(int i=0;i<3;i++){int b=a;for(int j=0;j<3;j++){p[b]=1;b=addv[b][v];}a=addv[a][u];}pp.insert(p);}
 for(auto p:pp){bool nd=false;for(int u=1;u<81;u++)if(p[u])for(int v=1;v<81;v++)if(p[v]&&om[u][v])nd=true;int h=planes.size();planes.push_back(p);caps.push_back(nd?6:4);for(int u=1;u<81;u++)if(p[u])incident[u].push_back(h);}
 int nh=0;for(int c=1;c<81;c++)if(vs[c][0]==0&&vs[c][1]==0){int j=2;while(vs[c][j]==0)j++;if(vs[c][j]!=1)continue;for(int u=9;u<81;u++)if((vs[c][2]*vs[u][2]+vs[c][3]*vs[u][3])%3==0)hyps[u].push_back(nh);nh++;}
 REQUIRE(planes.size()==130&&nh==4);
 set<array<unsigned char,4>> seenmaps;
 for(int a=1;a<9;a++)for(int c=1;c<9;c++)if(ln[a]!=ln[c])
 for(int b=9;b<81;b++)if(om[a][b]==1&&om[c][b]==0)
 for(int d=9;d<81;d++)if(om[a][d]==0&&om[c][d]==1&&om[b][d]==0){
  int cols[4]={a,c,d,b};Map mp{};int inv=-1;
  for(int u=0;u<81;u++){V out{};for(int j=0;j<4;j++)for(int k=0;k<4;k++)out[k]=(out[k]+vs[u][j]*vs[cols[j]][k])%3;mp[u]=enc(out);if(mp[u]==27)inv=u;}
  REQUIRE(inv>=9);bool seen[81]={};for(int u=0;u<81;u++){REQUIRE(!seen[mp[u]]);seen[mp[u]]=true;REQUIRE((u<9)==(mp[u]<9));for(int v=0;v<81;v++)REQUIRE(om[mp[u]][mp[v]]==om[u][v]);}
  REQUIRE(seenmaps.insert({mp[1],mp[3],mp[9],mp[27]}).second);buckets[inv].push_back(mp);
 }
 REQUIRE(seenmaps.size()==1296);for(int u=9;u<81;u++)REQUIRE(buckets[u].size()==18);
 puts("VALIDATED: planes130 U_hyperplanes4 U_stabilizer1296 normalizers18_per_outside_vector");
}
bool full_graph(int mask){
 if(ec[mask]<2)return false;
 if(ec[mask]!=3||__builtin_popcount((unsigned)ep[mask])!=3)return true;
 int i=__builtin_ctz((unsigned)ep[mask]),rem=ep[mask]^(1<<i),j=__builtin_ctz((unsigned)rem),k=__builtin_ctz((unsigned)(rem^(1<<j)));
 return !(om[q[i]][q[j]]==om[q[j]][q[k]]&&om[q[j]][q[k]]==om[q[k]][q[i]]);
}
void compute_mask(int mask){int i=__builtin_ctz((unsigned)mask),rest=mask^(1<<i),nb=0;for(int j=0;j<8;j++)if((rest>>j&1)&&om[q[i]][q[j]])nb|=1<<j;sums[mask]=addv[sums[rest]][q[i]];ec[mask]=ec[rest]+__builtin_popcount((unsigned)nb);ep[mask]=ep[rest]|nb|(nb?(1<<i):0);}
void verify_graph_classifier(){
 mt19937 rng(93202619u);int checks=0;
 for(int trial=0;trial<12;trial++){
  for(int i=0;i<6;i++)q[i]=1+rng()%80;
  for(int mask=1;mask<64;mask++){compute_mask(mask);vector<int> p;for(int i=0;i<6;i++)if(mask>>i&1)p.push_back(i);int values=0;do{int c=0;for(int i=0;i<(int)p.size();i++)for(int j=i+1;j<(int)p.size();j++)c+=2*om[q[p[i]]][q[p[j]]];values|=1<<(c%3);}while(next_permutation(p.begin(),p.end()));REQUIRE(full_graph(mask)==(values==7));checks++;}
 }
 printf("FULL_CORRECTION_GRAPH_CLASSIFIER_VERIFIED_AGAINST_ALL_PERMUTATIONS cases=%d\n",checks);
}
bool canonical(int n){bool present[81]={};for(int i=0;i<n;i++)present[q[i]]=true;for(int u=9;u<81;u++)if(present[u])for(const auto&mp:buckets[u]){int tail[16],k=0;bool removed=false;for(int i=0;i<n;i++){int z=mp[q[i]];if(z==27&&!removed){removed=true;continue;}tail[k++]=z;}REQUIRE(removed&&k==n-1);sort(tail,tail+k,greater<int>());for(int i=0;i<k;i++)if(tail[i]!=q[i+1]){if(tail[i]>q[i+1])return false;break;}}return true;}

unsigned long long leaves=0,defects=0;
struct Linear {
 int width,rank=0;array<int,9> basis[9]{};bool present[9]{};
 Linear(int n):width(n+1){}
 bool add(array<int,9> a){
  for(int p=width-1;p>=0;p--)if(a[p]){
   if(present[p]){int f=a[p];for(int j=0;j<=p;j++)a[j]=(a[j]+6-f*basis[p][j])%3;}
   else{int f=a[p];for(int j=0;j<=p;j++)basis[p][j]=f*a[j]%3;present[p]=true;rank++;return true;}
  }return false;
 }
};
array<int,9> incidence(int mask,int n){array<int,9> a{};a[0]=1;for(int j=0;j<n;j++)a[j+1]=(mask>>j)&1;return a;}
bool close_prefix(int n){
 Linear space(n);array<int,9> target{};unsigned coverage=0;
 for(int mask=1;mask<(1<<n);mask++){
  bool full=full_graph(mask);
  if(full){coverage|=1u<<(sums[mask]/9);if(sums[mask]<9)space.add(incidence(mask,n));}
  else if(sums[mask]<9&&ec[mask]){
   int sign=__builtin_popcount((unsigned)mask)%2?2:1;
   auto row=incidence(mask,n);for(int j=0;j<=n;j++)target[j]=(target[j]+sign*row[j])%3;
  }
 }
 bool rank2=false;for(int i=1;i<n;i++)if((vs[q[0]][2]*vs[q[i]][3]+6-vs[q[0]][3]*vs[q[i]][2])%3)rank2=true;
 if(rank2&&space.rank==n-1){
  if(n==8){leaves++;return true;}
  if((coverage&510)==510){closed[n]++;return true;}
 }
 if(n<8)return false;
 defects++;
 if(!space.add(target)){leaves++;return true;}
 bad=true;printf("R8_MOMENT_COUNTEREXAMPLE rank%d ",space.rank-1);for(int i=0;i<n;i++)printf("%d ",q[i]);puts("");return true;
}
bool extend(int n,int v){
 if(lc[ln[v]]==2)return false;
 for(int h:incident[v])if(pc[h]==caps[h])return false;
 for(int h:hyps[v])if(hc[h]==4)return false;
 q[n]=v;int flag=1<<n;for(int mask=flag;mask<2*flag;mask++)compute_mask(mask);
 return canonical(n+1);
}
void dfs(int n,int last){
 nodes[n]++;if(close_prefix(n))return;
 for(int v=last;v>=9;v--){
  attempts[n+1]++;
  if((attempts[n+1]&4095)==0&&chrono::duration<double>(chrono::steady_clock::now()-began).count()>budget){timedout=true;return;}
  if(!extend(n,v))continue;
  lc[ln[v]]++;for(int h:incident[v])pc[h]++;for(int h:hyps[v])hc[h]++;
  dfs(n+1,v);
  lc[ln[v]]--;for(int h:incident[v])pc[h]--;for(int h:hyps[v])hc[h]--;
  if(bad||timedout)return;
 }
}
int main(int argc,char**argv){
 if(argc>1)budget=atof(argv[1]);init();verify_graph_classifier();
 q[0]=27;lc[ln[27]]=1;for(int h:incident[27])pc[h]++;for(int h:hyps[27])hc[h]++;
 sums[0]=ec[0]=ep[0]=0;compute_mask(1);began=chrono::steady_clock::now();dfs(1,80);
 if(!bad&&!timedout){REQUIRE(leaves==2495319);REQUIRE(defects==320);unsigned long long expected[]={0,1,8,73,1028,14059,172604,1466883,2495319};for(int n=1;n<=8;n++)REQUIRE(nodes[n]==expected[n]);}
printf("status=%s elapsed=%.3f\n",bad?"R8_MOMENT_COUNTEREXAMPLE":timedout?"TIMEOUT_NOT_EXHAUSTIVE":"EXHAUSTED_ALL_EIGHT_PASS_MOMENT_CRITERION",chrono::duration<double>(chrono::steady_clock::now()-began).count());
 for(int n=1;n<=8;n++)printf("depth%d=%llu attempts=%llu cover=%llu\n",n,nodes[n],attempts[n],closed[n]);
 printf("good_leaves=%llu rank_defects=%llu\n",leaves,defects);
 return bad?1:timedout?2:0;
}


==> anc/verify_plane8_independent.log <==
VALIDATED: planes130 U_hyperplanes4 U_stabilizer1296 normalizers18_per_outside_vector
FULL_CORRECTION_GRAPH_CLASSIFIER_VERIFIED_AGAINST_ALL_PERMUTATIONS cases=756
status=EXHAUSTED_ALL_EIGHT_PASS_MOMENT_CRITERION elapsed=26.473
depth1=1 attempts=0 cover=0
depth2=8 attempts=72 cover=0
depth3=73 attempts=365 cover=0
depth4=1028 attempts=2988 cover=0
depth5=14059 attempts=32802 cover=0
depth6=172604 attempts=333710 cover=37831
depth7=1466883 attempts=2477935 cover=1249091
depth8=2495319 attempts=4088269 cover=0
good_leaves=2495319 rank_defects=320


==> anc/verify_plane8_primary.cpp <==
// Exact bounded eight-outside-vector moment criterion, quotient by Lagrangian U.
// Exact bounded classification of nine vectors outside a fixed symplectic line.
// Completion, counterexample and timeout have distinct status/exitcodes.
#include <algorithm>
#include <array>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <map>
#include <random>
#include <set>
#include <vector>

#include <cstdlib>
#define REQUIRE(condition) do { if (!(condition)) { fprintf(stderr, "CHECK_FAILED at line %d: %s\n", __LINE__, #condition); exit(3); } } while (false)
using namespace std;
int ad[81][81],sp[81][81],negv[81],lineid[81],nlines;vector<array<int,4>>planes;vector<int>vplanes[81];
void init(){
 for(int x=0;x<81;x++)for(int y=0;y<81;y++){
  int xx=x,yy=y,out=0,pow=1;int a[4],b[4];for(int k=0;k<4;k++){a[k]=xx%3;b[k]=yy%3;xx/=3;yy/=3;out+=pow*((a[k]+b[k])%3);pow*=3;}ad[x][y]=out;sp[x][y]=(a[0]*b[2]-a[2]*b[0]+a[1]*b[3]-a[3]*b[1]+12)%3;
 }
 for(int x=1;x<81;x++){negv[x]=ad[x][x];if(x<negv[x])lineid[x]=lineid[negv[x]]=nlines++;}
 set<array<int,4>> pset;
 for(int x=1;x<81;x++)for(int y=x+1;y<81;y++)if(lineid[x]!=lineid[y]){array<int,4> p={lineid[x],lineid[y],lineid[ad[x][y]],lineid[ad[x][negv[y]]]};sort(p.begin(),p.end());pset.insert(p);}
 planes.assign(pset.begin(),pset.end());for(int v=1;v<81;v++)for(int p=0;p<(int)planes.size();p++)if(find(planes[p].begin(),planes[p].end(),lineid[v])!=planes[p].end())vplanes[v].push_back(p);
}
void print(const vector<int>&s){for(int v:s)printf("%d ",v);puts("");for(int v:s){printf("(");for(int k=0;k<4;k++){printf("%d%s",v%3,k==3?") ":",");v/=3;}}puts("");}
vector<array<uint8_t,81>> pairmaps[81][81];long long canonical_calls=0,canonical_rejects=0;
void init_pairmaps(){
 for(int a=1;a<81;a++)for(int b=1;b<81;b++)if(sp[a][b]==1){
  for(int c=1;c<81;c++)if(!sp[a][c]&&!sp[b][c])for(int d=1;d<81;d++)if(!sp[a][d]&&!sp[b][d]&&sp[c][d]==1){
   array<uint8_t,81> mp{};for(int x=1;x<81;x++)mp[x]=sp[x][b]+3*sp[x][d]+9*((3-sp[x][a])%3)+27*((3-sp[x][c])%3);
   pairmaps[a][b].push_back(mp);
  }
 }
}
int prk[130]; vector<array<int,81>> hyp;
void extra(){
 for(int p=0;p<(int)planes.size();p++)for(int u=1;u<81;u++)for(int v=u+1;v<81;v++)
 if(lineid[u]!=lineid[v]&&find(planes[p].begin(),planes[p].end(),lineid[u])!=planes[p].end()&&find(planes[p].begin(),planes[p].end(),lineid[v])!=planes[p].end()) {prk[p]=sp[u][v]!=0;u=81;break;}
 for(int a=1;a<81;a++)if(a<negv[a]){array<int,81> h{};for(int v=1;v<81;v++)h[v]=(sp[a][v]==0);hyp.push_back(h);}
}
void validate_maps(){
 set<array<uint8_t,4>> matrices;long long count=0;int basis[4]={1,3,9,27};
 for(int a=1;a<81;a++)for(int b=1;b<81;b++)if(sp[a][b]==1){
  if(pairmaps[a][b].size()!=24){puts("MAP_COUNT_FAILURE");exit(2);}
  for(const auto&mp:pairmaps[a][b]){
   count++;if(mp[a]!=1||mp[b]!=9){puts("PAIR_IMAGE_FAILURE");exit(2);}
   bool seen[81]={};for(int x=0;x<81;x++){if(seen[mp[x]]){puts("BIJECTION_FAILURE");exit(2);}seen[mp[x]]=true;}
   array<uint8_t,4> key{};for(int i=0;i<4;i++){key[i]=mp[basis[i]];for(int j=0;j<4;j++)if(sp[mp[basis[i]]][mp[basis[j]]]!=sp[basis[i]][basis[j]]){puts("SYMPLECTIC_FAILURE");exit(2);}}
   matrices.insert(key);
  }
 }
 if(count!=51840||matrices.size()!=51840){puts("GROUP_SIZE_FAILURE");exit(2);}printf("Validated group maps: %lld distinct symplectic bijections; 2160 ordered normalized pairs, 24 maps each.\n",count);
}


namespace eight {
vector<array<uint8_t,81>> norm[81];vector<int>cur={9},hyps;
int lines[40]={},pls[130]={};uint8_t sums[256]={},omega[256]={};
long long nodes[9]={},tries[9]={},covered[9]={},leavesgood=0,rankdefects=0,rejected=0;
bool found=false,timeout=false;double budget=120;chrono::steady_clock::time_point start,last;
int shift(int m,int c){int z=0;for(int i=0;i<3;i++)if(m>>i&1)z|=1<<((i+c)%3);return z;}
void maps(){int count=0;for(int a=1;a<81;a++)for(int b=1;b<81;b++)for(auto&mp:pairmaps[a][b])if(mp[1]<9&&mp[3]<9){count++;for(int v=9;v<81;v++)if(mp[v]==9)norm[v].push_back(mp);}if(count!=1296)exit(3);for(int v=9;v<81;v++)if(norm[v].size()!=18)exit(3);puts("VALIDATED_U_STABILIZER_1296_AND_18_NORMALIZERS");}
bool canon(){int n=cur.size();uint8_t ss[8];bool seen[81]={};for(int v:cur)seen[v]=true;for(int v=9;v<81;v++)if(seen[v])for(auto&mp:norm[v]){int k=0;bool skip=false;for(int w:cur){int z=mp[w];if(z==9&&!skip){skip=true;continue;}ss[k++]=z;}sort(ss,ss+k);for(int i=0;i<n-1;i++)if(ss[i]!=cur[i+1]){if(ss[i]<cur[i+1]){rejected++;return false;}break;}}return true;}
bool ext(int v){if(lines[lineid[v]]==2)return false;for(int p:vplanes[v])if(pls[p]==(prk[p]?6:4))return false;for(int a:hyps){int ct=(sp[a][v]==0);for(int w:cur)ct+=(sp[a][w]==0);if(ct>4)return false;}int n=cur.size(),bit=1<<n;for(int m=0;m<bit;m++){int mask=m|bit;sums[mask]=ad[sums[m]][v];int o=shift(omega[m],2*sp[sums[m]][v]%3);for(int j=0;j<n;j++)if(m>>j&1){int rem=mask^(1<<j);o|=shift(omega[rem],2*sp[sums[rem]][cur[j]]%3);}omega[mask]=o;}return true;}
struct Basis{int n,rank=0;uint8_t rows[9][9]={};bool has[9]={};Basis(int n):n(n){}bool add(array<int,9>a){for(int p=0;p<=n;p++)if(a[p]){if(has[p]){int c=a[p];for(int j=p;j<=n;j++)a[j]=(a[j]+6-c*rows[p][j])%3;}else{int c=a[p];for(int j=p;j<=n;j++)rows[p][j]=a[j]*c%3;has[p]=true;rank++;return true;}}return false;}};
array<int,9> row(int m,int n){array<int,9>a{};a[0]=1;for(int i=0;i<n;i++)a[i+1]=m>>i&1;return a;}
bool qrank2(){int q=cur[0]/9,a=q%3,b=q/3;for(int v:cur){int r=v/9;if((a*(r/3)-b*(r%3)+6)%3)return true;}return false;}
bool close(){int n=cur.size();Basis basis(n);int coverage=0;for(int m=1;m<(1<<n);m++)if(omega[m]==7){coverage|=1<<(sums[m]/9);if(sums[m]<9)basis.add(row(m,n));}
 if(qrank2()&&basis.rank==n-1){if(n==8){leavesgood++;return true;}if((coverage&510)==510){covered[n]++;return true;}}
 if(n!=8)return false;
 rankdefects++;array<int,9>target{};for(int m=1;m<256;m++)if(sums[m]<9&&__builtin_popcount((unsigned)omega[m])==2){int s=__builtin_popcount((unsigned)m)%2?2:1;auto a=row(m,n);for(int i=0;i<=n;i++)target[i]=(target[i]+s*a[i])%3;}
 if(!basis.add(target)){leavesgood++;return true;}
 printf("COUNTEREXAMPLE_TO_R8_MOMENT_CRITERION rank=%d\n",basis.rank-1);print(cur);printf("target=");for(int j=0;j<=n;j++)printf("%d ",target[j]);puts("");found=true;return true;
}
void report(){printf("elapsed=%.3f",chrono::duration<double>(chrono::steady_clock::now()-start).count());for(int i=1;i<=8;i++)printf(" n%d=%lld/%lld cover%lld",i,nodes[i],tries[i],covered[i]);printf(" goodleaves=%lld rankdefects=%lld canonical_reject=%lld\n",leavesgood,rankdefects,rejected);fflush(stdout);}
void dfs(int first){int n=cur.size();nodes[n]++;if(close())return;for(int v=first;v<81;v++){tries[n+1]++;if((tries[n+1]&4095)==0){auto now=chrono::steady_clock::now();if(chrono::duration<double>(now-start).count()>budget){timeout=true;return;}if(chrono::duration<double>(now-last).count()>10){report();last=now;}}if(!ext(v))continue;cur.push_back(v);if(!canon()){cur.pop_back();continue;}lines[lineid[v]]++;for(int p:vplanes[v])pls[p]++;dfs(v);cur.pop_back();lines[lineid[v]]--;for(int p:vplanes[v])pls[p]--;if(found||timeout)return;}}
int run(int argc,char**argv){init();extra();init_pairmaps();validate_maps();maps();if(argc>1)budget=atof(argv[1]);for(int a=1;a<9;a++)if(a<negv[a])hyps.push_back(a);lines[lineid[9]]=1;for(int p:vplanes[9])pls[p]++;sums[1]=9;omega[0]=omega[1]=1;start=last=chrono::steady_clock::now();dfs(9);report();if(!found&&!timeout){REQUIRE(leavesgood==3325333);REQUIRE(rankdefects==320);long long expected[]={0,1,8,73,1028,14059,172604,1505040,3325333};for(int n=1;n<=8;n++)REQUIRE(nodes[n]==expected[n]);}
printf("status=%s\n",found?"R8_MOMENT_COUNTEREXAMPLE":timeout?"TIMEOUT_NOT_EXHAUSTIVE":"EXHAUSTED_ALL_EIGHT_PASS_MOMENT_CRITERION");return found?1:timeout?2:0;}
}
int main(int argc,char**argv){return eight::run(argc,argv);}


==> anc/verify_plane8_primary.log <==
Validated group maps: 51840 distinct symplectic bijections; 2160 ordered normalized pairs, 24 maps each.
VALIDATED_U_STABILIZER_1296_AND_18_NORMALIZERS
elapsed=10.001 n1=1/0 cover0 n2=1/1 cover0 n3=4/11 cover0 n4=48/211 cover0 n5=963/2505 cover0 n6=20314/25734 cover7156 n7=242891/282028 cover170961 n8=1203982/1363968 cover0 goodleaves=1203982 rankdefects=32 canonical_reject=146994
elapsed=20.016 n1=1/0 cover0 n2=2/2 cover0 n3=12/76 cover0 n4=194/697 cover0 n5=3654/7863 cover0 n6=62818/85698 cover16252 n7=676385/843100 cover532828 n8=2286463/2678784 cover0 goodleaves=2286463 rankdefects=320 canonical_reject=451166
elapsed=30.027 n1=1/0 cover0 n2=2/2 cover0 n3=19/86 cover0 n4=302/1147 cover0 n5=6322/12517 cover0 n6=111529/146993 cover21771 n7=1235303/1536000 cover1029091 n8=3238751/3799516 cover0 goodleaves=3238751 rankdefects=320 canonical_reject=749969
elapsed=32.876 n1=1/0 cover0 n2=8/72 cover0 n3=73/504 cover0 n4=1028/3327 cover0 n5=14059/29286 cover0 n6=172604/265657 cover37831 n7=1505040/2073387 cover1287248 n8=3325333/3951007 cover0 goodleaves=3325333 rankdefects=320 canonical_reject=1136721
status=EXHAUSTED_ALL_EIGHT_PASS_MOMENT_CRITERION


==> anc/verify_twelve_independent.cpp <==
// Independent complete eleven-frame audit: pairing(0,3),(1,2), descending
// multiset extensions, NO symmetry pruning, direct ordinary geometry generation.
#include <array>
#include <vector>
#include <set>
#include <map>
#include <fstream>
#include <sstream>
#include <algorithm>
#include <cassert>
#include <cstdio>
#include <chrono>

#include <cstdlib>
#define REQUIRE(condition) do { if (!(condition)) { fprintf(stderr, "CHECK_FAILED at line %d: %s\n", __LINE__, #condition); exit(3); } } while (false)
using namespace std;
array<int,4> vec[81];int ad[81][81],ng[81],om[81][81],lineid[81];
vector<int>vp[81],vh[81];vector<int>pcaps;int lc[81]={},pc[130]={},hc[40]={},mult[81]={},debt=0;
vector<int>S;long long nodes[13]={},leaves=0,grad_good=0,small_core=0,exceptional=0;int frame_count=0;
void init(){for(int x=0;x<81;x++){int q=x;for(int j=0;j<4;j++){vec[x][j]=q%3;q/=3;}}
for(int u=0;u<81;u++)for(int v=0;v<81;v++){int code=0,p=1;for(int j=0;j<4;j++){code+=p*((vec[u][j]+vec[v][j])%3);p*=3;}ad[u][v]=code;om[u][v]=(vec[u][0]*vec[v][3]-vec[u][3]*vec[v][0]+vec[u][1]*vec[v][2]-vec[u][2]*vec[v][1]+12)%3;}
vector<int>points;for(int v=1;v<81;v++){ng[v]=ad[v][v];lineid[v]=min(v,ng[v]);if(v<ng[v])points.push_back(v);}REQUIRE(points.size()==40);
set<array<unsigned char,81>> seen;
for(int u:points)for(int v:points)if(u<v){array<unsigned char,81>mask{};int x=0;for(int a=0;a<3;a++){int y=x;for(int b=0;b<3;b++){mask[y]=1;y=ad[y][v];}x=ad[x][u];}if(!seen.insert(mask).second)continue;int index=pcaps.size();pcaps.push_back(om[u][v]?6:3);for(int x=1;x<81;x++)if(mask[x])vp[x].push_back(index);}REQUIRE(pcaps.size()==130);
for(int h=0;h<40;h++)for(int v=1;v<81;v++)if(!om[points[h]][v])vh[v].push_back(h);
}
int convert(int old){auto x=vec[old];return x[0]+3*x[1]+9*x[3]+27*x[2];}
bool allowed(int v){if(lc[lineid[v]]>=2)return false;for(int p:vp[v])if(pc[p]>=pcaps[p])return false;for(int h:vh[v])if(hc[h]>=8)return false;return true;}
void put(int v){if(mult[v])debt++;mult[v]++;lc[lineid[v]]++;for(int p:vp[v])pc[p]++;for(int h:vh[v])hc[h]++;S.push_back(v);}
void pop(){int v=S.back();S.pop_back();mult[v]--;if(mult[v])debt--;lc[lineid[v]]--;for(int p:vp[v])pc[p]--;for(int h:vh[v])hc[h]--;}

void check(){vector<int>values;for(int v=80;v>=1;v--)if(mult[v])values.push_back(v);int n=values.size();int deg[12][12]={};unsigned cores=0;vector<array<int,3>>tri;
for(int i=0;i<n;i++)for(int j=i+1;j<n;j++)for(int k=j+1;k<n;k++){int a=om[values[i]][values[j]];if(!a||a!=om[values[j]][values[k]]||a!=om[values[k]][values[i]])continue;int t=ad[ad[values[i]][values[j]]][values[k]];if(t&&mult[ng[t]]==0&&mult[t]<2)continue;deg[i][j]++;deg[i][k]++;deg[j][k]++;cores|=(1u<<i)|(1u<<j)|(1u<<k);tri.push_back({i,j,k});}
int potential[12];fill(potential,potential+12,-1);bool good=true;for(int root=0;root<n;root++)if(potential[root]<0){vector<int>stack{root};potential[root]=0;while(!stack.empty()){int u=stack.back();stack.pop_back();for(int v=0;v<n;v++)if(deg[min(u,v)][max(u,v)]>=3){int target=(potential[u]+om[values[u]][values[v]])%3;if(potential[v]<0){potential[v]=target;stack.push_back(v);}else if(potential[v]!=target)good=false;}}}
if(good){grad_good++;return;}fprintf(stderr,"BRANCH_POTENTIAL_COUNTEREXAMPLE\n");for(int v:S)fprintf(stderr,"%d ",v);fprintf(stderr,"\n");exit(1);}
void dfs(int upper){nodes[S.size()]++;if(S.size()==12){leaves++;check();return;}for(int v=upper;v>=1;v--)if(allowed(v)){put(v);dfs(v);pop();}}
int main(){vector<vector<int>> expected_frames={{1,3,9,20,26,27,74},{1,3,9,26,27,30,74,80},{1,3,9,26,27,50,60,74},{1,3,3,9,23,27,30,74,80},{1,3,3,9,23,27,50,60,74},{1,3,3,9,23,27,53,57,74},{1,3,3,9,23,47,50,54,60},{1,3,3,9,23,27,27,30,47,80},{1,3,3,9,23,27,27,33,47,77},{1,3,3,9,23,27,27,47,50,60},{1,3,3,9,23,27,27,47,53,57}};
auto began=chrono::steady_clock::now();init();ifstream f("branch_frames_independent.txt");string line;while(getline(f,line)){istringstream in(line);vector<int>frame;int x;while(in>>x)frame.push_back(convert(x));if(frame.empty())continue;REQUIRE(frame_count<11);vector<int> expected_converted;for(int v:expected_frames[frame_count])expected_converted.push_back(convert(v));REQUIRE(frame==expected_converted);for(int v:frame){REQUIRE(allowed(v));put(v);}frame_count++;printf("INDEPENDENT_FRAME_START %d size=%zu\n",frame_count-1,S.size());fflush(stdout);dfs(80);printf("INDEPENDENT_FRAME_COMPLETE %d cumulative_leaves=%lld gradient_good=%lld small_core_gradient_fail=%lld large_core_gradient_fail=%lld seconds=%.3f\n",frame_count-1,leaves,grad_good,small_core,exceptional,chrono::duration<double>(chrono::steady_clock::now()-began).count());fflush(stdout);while(!S.empty())pop();REQUIRE(debt==0);}
REQUIRE(frame_count==11);REQUIRE(leaves==9544046);REQUIRE(grad_good==leaves);REQUIRE(small_core==0);REQUIRE(exceptional==0);printf("PASS_INDEPENDENT_ALL_ELEVEN_BRANCH_FRAMES_HAVE_POTENTIAL frames=%d leaves=%lld gradient_good=%lld small_core_gradient_fail=%lld large_core_gradient_fail=%lld seconds=%.3f\n",frame_count,leaves,grad_good,small_core,exceptional,chrono::duration<double>(chrono::steady_clock::now()-began).count());for(int n=7;n<=12;n++)printf("nodes%d=%lld\n",n,nodes[n]);}


==> anc/verify_twelve_independent.log <==
INDEPENDENT_FRAME_START 0 size=7
INDEPENDENT_FRAME_COMPLETE 0 cumulative_leaves=7453266 gradient_good=7453266 small_core_gradient_fail=0 large_core_gradient_fail=0 seconds=9.752
INDEPENDENT_FRAME_START 1 size=8
INDEPENDENT_FRAME_COMPLETE 1 cumulative_leaves=8448752 gradient_good=8448752 small_core_gradient_fail=0 large_core_gradient_fail=0 seconds=10.943
INDEPENDENT_FRAME_START 2 size=8
INDEPENDENT_FRAME_COMPLETE 2 cumulative_leaves=9444670 gradient_good=9444670 small_core_gradient_fail=0 large_core_gradient_fail=0 seconds=12.120
INDEPENDENT_FRAME_START 3 size=9
INDEPENDENT_FRAME_COMPLETE 3 cumulative_leaves=9468978 gradient_good=9468978 small_core_gradient_fail=0 large_core_gradient_fail=0 seconds=12.144
INDEPENDENT_FRAME_START 4 size=9
INDEPENDENT_FRAME_COMPLETE 4 cumulative_leaves=9493286 gradient_good=9493286 small_core_gradient_fail=0 large_core_gradient_fail=0 seconds=12.167
INDEPENDENT_FRAME_START 5 size=9
INDEPENDENT_FRAME_COMPLETE 5 cumulative_leaves=9517594 gradient_good=9517594 small_core_gradient_fail=0 large_core_gradient_fail=0 seconds=12.191
INDEPENDENT_FRAME_START 6 size=9
INDEPENDENT_FRAME_COMPLETE 6 cumulative_leaves=9541902 gradient_good=9541902 small_core_gradient_fail=0 large_core_gradient_fail=0 seconds=12.215
INDEPENDENT_FRAME_START 7 size=10
INDEPENDENT_FRAME_COMPLETE 7 cumulative_leaves=9542438 gradient_good=9542438 small_core_gradient_fail=0 large_core_gradient_fail=0 seconds=12.215
INDEPENDENT_FRAME_START 8 size=10
INDEPENDENT_FRAME_COMPLETE 8 cumulative_leaves=9542974 gradient_good=9542974 small_core_gradient_fail=0 large_core_gradient_fail=0 seconds=12.216
INDEPENDENT_FRAME_START 9 size=10
INDEPENDENT_FRAME_COMPLETE 9 cumulative_leaves=9543510 gradient_good=9543510 small_core_gradient_fail=0 large_core_gradient_fail=0 seconds=12.216
INDEPENDENT_FRAME_START 10 size=10
INDEPENDENT_FRAME_COMPLETE 10 cumulative_leaves=9544046 gradient_good=9544046 small_core_gradient_fail=0 large_core_gradient_fail=0 seconds=12.217
PASS_INDEPENDENT_ALL_ELEVEN_BRANCH_FRAMES_HAVE_POTENTIAL frames=11 leaves=9544046 gradient_good=9544046 small_core_gradient_fail=0 large_core_gradient_fail=0 seconds=12.217
nodes7=1
nodes8=68
nodes9=2297
nodes10=50628
nodes11=801932
nodes12=9544046


==> anc/verify_twelve_primary.cpp <==
// Complete unrestricted eleven-frame extensions: no distinct-count, repetition-debt, or small-core shortcut.
// Exact bounded classification of nine vectors outside a fixed symplectic line.
// Completion, counterexample and timeout have distinct status/exitcodes.
#include <algorithm>
#include <array>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <map>
#include <random>
#include <set>
#include <vector>

#include <cstdlib>
#define REQUIRE(condition) do { if (!(condition)) { fprintf(stderr, "CHECK_FAILED at line %d: %s\n", __LINE__, #condition); exit(3); } } while (false)
using namespace std;
int ad[81][81],sp[81][81],negv[81],lineid[81],nlines;vector<array<int,4>>planes;vector<int>vplanes[81];
void init(){
 for(int x=0;x<81;x++)for(int y=0;y<81;y++){
  int xx=x,yy=y,out=0,pow=1;int a[4],b[4];for(int k=0;k<4;k++){a[k]=xx%3;b[k]=yy%3;xx/=3;yy/=3;out+=pow*((a[k]+b[k])%3);pow*=3;}ad[x][y]=out;sp[x][y]=(a[0]*b[2]-a[2]*b[0]+a[1]*b[3]-a[3]*b[1]+12)%3;
 }
 for(int x=1;x<81;x++){negv[x]=ad[x][x];if(x<negv[x])lineid[x]=lineid[negv[x]]=nlines++;}
 set<array<int,4>> pset;
 for(int x=1;x<81;x++)for(int y=x+1;y<81;y++)if(lineid[x]!=lineid[y]){array<int,4> p={lineid[x],lineid[y],lineid[ad[x][y]],lineid[ad[x][negv[y]]]};sort(p.begin(),p.end());pset.insert(p);}
 planes.assign(pset.begin(),pset.end());for(int v=1;v<81;v++)for(int p=0;p<(int)planes.size();p++)if(find(planes[p].begin(),planes[p].end(),lineid[v])!=planes[p].end())vplanes[v].push_back(p);
}
void print(const vector<int>&s){for(int v:s)printf("%d ",v);puts("");for(int v:s){printf("(");for(int k=0;k<4;k++){printf("%d%s",v%3,k==3?") ":",");v/=3;}}puts("");}
vector<array<uint8_t,81>> fixed_edge_maps;
void init_fixed_edge_maps(){
 const int a=1,b=9;
 for(int c=1;c<81;c++)for(int d=1;d<81;d++)
 if(!sp[a][c]&&!sp[b][c]&&!sp[a][d]&&!sp[b][d]&&sp[c][d]==1){
  array<uint8_t,81> mp{};
  for(int x=1;x<81;x++)mp[x]=sp[x][b]+3*sp[x][d]+9*((3-sp[x][a])%3)+27*((3-sp[x][c])%3);
  REQUIRE(mp[1]==1&&mp[9]==9);
  bool seen[81]={};for(int x=0;x<81;x++){REQUIRE(!seen[mp[x]]);seen[mp[x]]=true;}
  for(int x:{1,3,9,27})for(int y:{1,3,9,27})REQUIRE(sp[mp[x]][mp[y]]==sp[x][y]);
  fixed_edge_maps.push_back(mp);
 }
 REQUIRE(fixed_edge_maps.size()==24);
}

int prk[130]; vector<array<int,81>> hyp;
void extra(){
 for(int p=0;p<(int)planes.size();p++)for(int u=1;u<81;u++)for(int v=u+1;v<81;v++)
 if(lineid[u]!=lineid[v]&&find(planes[p].begin(),planes[p].end(),lineid[u])!=planes[p].end()&&find(planes[p].begin(),planes[p].end(),lineid[v])!=planes[p].end()) {prk[p]=sp[u][v]!=0;u=81;break;}
 for(int a=1;a<81;a++)if(a<negv[a]){array<int,81> h{};for(int v=1;v<81;v++)h[v]=(sp[a][v]==0);hyp.push_back(h);}
}

#include <fstream>
#include <sstream>
#include <string>
int blc[40]={},bpc[130]={},bhc[40]={},bcount[81]={};vector<int> bs,bextras,bframe;vector<array<uint8_t,81>> bstab;long long bn[13]={},bleaves=0,bgradientbad=0,bgradientgood=0,bweights=0,bcanon=0,btrivial=0;bool bstop=false,bfail=false;double bseconds=60;chrono::steady_clock::time_point bst;int bdebt=0,bcompleted=0,bstarted=0;
bool ballow(int v){if(blc[lineid[v]]>=2)return false;for(int p:vplanes[v])if(bpc[p]>=(prk[p]?6:3))return false;for(int h=0;h<40;h++)if(hyp[h][v]&&bhc[h]>=8)return false;return true;}
void bput(int v,int d){if(d==1){if(bcount[v])bdebt++;bcount[v]++;}else{bcount[v]--;if(bcount[v])bdebt--;}blc[lineid[v]]+=d;for(int p:vplanes[v])bpc[p]+=d;for(int h=0;h<40;h++)bhc[h]+=d*hyp[h][v];}
bool bcanonical(){for(const auto&mp:bstab){vector<int>t;for(int v:bextras)t.push_back(mp[v]);sort(t.begin(),t.end());if(t<bextras){bcanon++;return false;}}return true;}
bool bcheck(){vector<int>vs;for(int v=1;v<81;v++)if(bcount[v])vs.push_back(v);int n=vs.size(),deg[12][12]={};vector<array<int,3>>tri;int coremask=0;for(int i=0;i<n;i++)for(int j=i+1;j<n;j++)for(int k=j+1;k<n;k++){int a=sp[vs[i]][vs[j]];if(!a||a!=sp[vs[j]][vs[k]]||a!=sp[vs[k]][vs[i]])continue;int t=ad[ad[vs[i]][vs[j]]][vs[k]];if(t&&bcount[negv[t]]==0&&bcount[t]<2)continue;tri.push_back({i,j,k});coremask|=(1<<i)|(1<<j)|(1<<k);deg[i][j]++;deg[i][k]++;deg[j][k]++;}
 int pot[12];fill(pot,pot+12,-1);bool grad=true;for(int start=0;start<n;start++)if(pot[start]<0){pot[start]=0;vector<int>qq={start};for(int ix=0;ix<(int)qq.size();ix++){int a=qq[ix];for(int b=0;b<n;b++)if(deg[min(a,b)][max(a,b)]>=3){int want=(pot[a]+sp[vs[a]][vs[b]])%3;if(pot[b]<0){pot[b]=want;qq.push_back(b);}else if(pot[b]!=want)grad=false;}}}if(grad){bgradientgood++;return true;}bgradientbad++;puts("BRANCH_POTENTIAL_COUNTEREXAMPLE");print(bs);return false;}
void bdfs(int first){int n=bs.size();bn[n]++;if((bn[n]&4095)==0&&chrono::duration<double>(chrono::steady_clock::now()-bst).count()>bseconds){bstop=true;return;}if(n==12){bleaves++;if(!bcheck()){bstop=true;bfail=true;}return;}for(int v=first;v<81;v++)if(ballow(v)){bs.push_back(v);bextras.push_back(v);bput(v,1);if(bcanonical())bdfs(v);bput(v,-1);bextras.pop_back();bs.pop_back();if(bstop)return;}}
int main(int argc,char**argv){if(argc>1)bseconds=atof(argv[1]);int startframe=0;if(argc>2){fprintf(stderr,"Only an optional time budget is accepted.\n");return 3;}init();extra();init_fixed_edge_maps();ifstream in("branch_frames_primary.txt");string line;vector<vector<int>> frames;while(getline(in,line)){istringstream ss(line);vector<int>f;int x;while(ss>>x)f.push_back(x);if(!f.empty())frames.push_back(f);}vector<vector<int>> expected_frames={{1,3,9,20,26,27,74},{1,3,9,26,27,30,74,80},{1,3,9,26,27,50,60,74},{1,3,3,9,23,27,30,74,80},{1,3,3,9,23,27,50,60,74},{1,3,3,9,23,27,53,57,74},{1,3,3,9,23,47,50,54,60},{1,3,3,9,23,27,27,30,47,80},{1,3,3,9,23,27,27,33,47,77},{1,3,3,9,23,27,27,47,50,60},{1,3,3,9,23,27,27,47,53,57}};
REQUIRE(frames==expected_frames);bst=chrono::steady_clock::now();for(int fi=startframe;fi<(int)frames.size()&&!bstop;fi++){bframe=frames[fi];bs=bframe;bextras.clear();bstab.clear();for(auto mp:fixed_edge_maps){vector<int>m;for(int v:bframe)m.push_back(mp[v]);sort(m.begin(),m.end());if(m==bframe)bstab.push_back(mp);}fill(blc,blc+40,0);fill(bpc,bpc+130,0);fill(bhc,bhc+40,0);fill(bcount,bcount+81,0);bdebt=0;for(int v:bs)bput(v,1);printf("FRAME_START %d size=%zu stabilizer=%zu\n",fi,bs.size(),bstab.size());fflush(stdout);bstarted++;bdfs(1);if(!bstop){bcompleted++;printf("FRAME_COMPLETE %d leaves=%lld gradient_bad=%lld weight_checked=%lld\n",fi,bleaves,bgradientbad,bweights);fflush(stdout);}}
 printf("elapsed=%.3f frames_started=%d frames_completed=%d leaves=%lld canonpruned=%lld gradient_bad=%lld weight_checked=%lld trivial_cores=%lld\n",chrono::duration<double>(chrono::steady_clock::now()-bst).count(),bstarted,bcompleted,bleaves,bcanon,bgradientbad,bweights,btrivial);for(int n=7;n<=12;n++)printf("nodes%d=%lld\n",n,bn[n]);if(!bfail&&!bstop){REQUIRE(bstarted==11);REQUIRE(bcompleted==11);REQUIRE(bleaves==8890150);REQUIRE(bgradientbad==0);REQUIRE(bgradientgood==bleaves);REQUIRE(bweights==0);}
 printf("gradient_good=%lld\n",bgradientgood);
 puts(bfail?"SELECTOR_COUNTEREXAMPLE_FOUND":bstop?"TIMEOUT_NOT_EXHAUSTIVE":"PASS_ALL_ELEVEN_BRANCH_FRAMES_HAVE_POTENTIAL");return bfail?1:bstop?2:0;}


==> anc/verify_twelve_primary.log <==
FRAME_START 0 size=7 stabilizer=1
FRAME_COMPLETE 0 leaves=7453266 gradient_bad=0 weight_checked=0
FRAME_START 1 size=8 stabilizer=1
FRAME_COMPLETE 1 leaves=8448752 gradient_bad=0 weight_checked=0
FRAME_START 2 size=8 stabilizer=3
FRAME_COMPLETE 2 leaves=8790774 gradient_bad=0 weight_checked=0
FRAME_START 3 size=9 stabilizer=1
FRAME_COMPLETE 3 leaves=8815082 gradient_bad=0 weight_checked=0
FRAME_START 4 size=9 stabilizer=1
FRAME_COMPLETE 4 leaves=8839390 gradient_bad=0 weight_checked=0
FRAME_START 5 size=9 stabilizer=1
FRAME_COMPLETE 5 leaves=8863698 gradient_bad=0 weight_checked=0
FRAME_START 6 size=9 stabilizer=1
FRAME_COMPLETE 6 leaves=8888006 gradient_bad=0 weight_checked=0
FRAME_START 7 size=10 stabilizer=1
FRAME_COMPLETE 7 leaves=8888542 gradient_bad=0 weight_checked=0
FRAME_START 8 size=10 stabilizer=1
FRAME_COMPLETE 8 leaves=8889078 gradient_bad=0 weight_checked=0
FRAME_START 9 size=10 stabilizer=1
FRAME_COMPLETE 9 leaves=8889614 gradient_bad=0 weight_checked=0
FRAME_START 10 size=10 stabilizer=1
FRAME_COMPLETE 10 leaves=8890150 gradient_bad=0 weight_checked=0
elapsed=13.364 frames_started=11 frames_completed=11 leaves=8890150 canonpruned=106070 gradient_bad=0 weight_checked=0 trivial_cores=0
nodes7=1
nodes8=68
nodes9=2261
nodes10=48888
nodes11=759824
nodes12=8890150
gradient_good=8890150
PASS_ALL_ELEVEN_BRANCH_FRAMES_HAVE_POTENTIAL

